Enumerating hyperelliptic curves over finite fields in quasilinear time

We present an algorithm that, for every fixed genus $g$, will enumerate all hyperelliptic curves of genus $g$ over a finite field $k$ of odd characteristic in quasilinear time; that is, the time required for the algorithm is $\widetilde{O}(q^{2g-1})$, where $q=\#k$. Such an algorithm already exists in the case $g=2$, thanks to work of Mestre and Cardona and Quer, and in the case $g=3$, thanks to work of Lercier and Ritzenthaler. Experimentally, it appears that our new algorithm is about two orders of magnitude faster in practice than ones based on their work.

==> anc/Hyperelliptic2.magma <==
// Hyperelliptic2.magma
// Version 1.02
// 11 March 2024

// Everett W. Howe:
// Enumerating hyperelliptic curves over finite fields in quasilinear time,
// preprint.

/* 
================================================================================
This collection of Magma routines is designed to produce a list of all genus-2
curves over a given finite field of odd characteristic, up to isomorphism. It
includes routines to compute a complete set of unique representatives for the 
orbits of PGL_2(F_q) acting on monic quintic and sextic polynomials of a given
"Galois type," as defined in the paper. These routines also return the
PGL_2(F_q) stabilizers of the polynomials it returns. From this information it 
is straightforward to find the one or two hyperelliptic curves associated to the
polynomials, as well as their automorphism groups.

The programs for computing representatives of the PGL_2 orbits of polynomials
with a given Galois type are named for their Galois types:

sixpoints111111()
sixpoints21111()
sixpoints2211()
sixpoints222()
sixpoints3111()
sixpoints321()
sixpoints33()
sixpoints411()
sixpoints42()
sixpoints51()
sixpoints6()

We also have a combined function that runs all of the above and collects the
output:

sixpoints()

We also will need (here and/or in other collections of programs) to have orbit
representatives for the action of PGL_2(F_q) on the monic quartic and cubic 
polynomials of given Galois types:

fourpoints1111()
fourpoints211()
fourpoints22()
fourpoints31()
fourpoints4()

Once we have a list of monic quintic and sextic polynomials, produce the list
of genus-2 curves associated to those polynomails.

curves()


There are also quite a few utility functions:

automorphisms1111() : 
                  Given a set of four points in P^1(K), compute the PGL_2(K)
                  stabilizer of the set.

automorphisms111111() : 
                  Given a set of six points in P^1(K), compute the PGL_2(K) 
                  stabilizer of the set.
                      
betaorbitreps() : Given a finite field K of odd characteristic and an element
                  beta of the quadratic extension L of K with beta^2 in K,
                  let G be the subgroup of PGL_2(K) that fixes the set
                  {beta, -beta}. Returns orbit representatives for G acting on
                  P^1(K) \ {beta, -beta}.
                  
crossratio()    : Computes the cross ratio of four elements of a field.

fourlinearreps() :
                  The same as fourpoints1111, except that the representatives
                  are chosen so that the involutions of the four points are
                  normalized.
                   
irreducible2()  : Given a finite field, produces a "standard" irreducible 
                  quadratic of the form x^2 + b.
                  
irreducible3()  : Given a finite field, produces a "standard" irreducible 
                  cubic of the form x^3 + s*x^2 - (s+3)*x + 1.
                  
isomorphisms222() : 
                  Given two sextic polynomials f and F over a finite field K,
                  each of them a product of three irreducible quadratics, 
                  return true or false depending on whether there is an 
                  element of PGL_2(K) taking one to the other.
                    
is_smaller()    : Given two triples of elements of a finite field K of odd
                  characteristic, check to see whether the first triple is 
                  smaller (under the default ordering) to various images of
                  the second triple.
                   
j_quartic()     : Gives the j-invariants of the Jacobian of y^2 = f, for 
                  separable quartics and cubics f.

mapsbetweenpairsofquadratics() :
                  Given a two pairs of irreducible quadratics, returns the set
                  of elements of PGL2 that send the first pair to the second.

mu_invariant()  : Computes an invariant (defined in the paper) for pairs
                  of two irreducible quadratics.

nonsquare()     : Given a finite field, produces a nonsquare elemets, chosen
                  from the prime field if possible.

PGL2reps()      : Given a finite field K of odd characteristic and a quadratic
                  extension L of K, returns orbit representatives for the left
                  action of PGL_2(K) on PGL_2(L).
                  
PGLorder()      : Given a 2x2 matrix representing an element of PGL_2(F_q),
                  returns the order of the element.
                  
PGLreduce()     : Given a 2x2 matrix representing an element of PGL_2(F_q),
                  returns another matrix representing the same element, with 
                  bottom row either [1 0] or [0 1].

quadraticreps() : Given a finite field K of odd characteristic and some other
                  information, returns certain quadratic polynomials. See the
                  comments in the function definition for more details.
                  
quarticLFTs()   : Given two separable polynomials of degree 3 or 4 over a finite
                  field K of odd characteristic, return the set of linear 
                  fractional transformations that take the ramification points 
                  of y^2 = f to those of y^2 = g.                      

quickj4()       : Given a quadruple [a,b,c,d] of elements of a field K, return
                  1/32 of the j-invariant of the Jacobian of the double cover of
                  P^1 ramified at those points.



================================================================================

VERSION HISTORY:


--------------------------------------------------------------------------------
Version 1.02, 11 March 2024.
Edited some comments.

--------------------------------------------------------------------------------
Version 1.01, 12 February 2024.
Revised comments in betaorbitreps() to refer to a result in the paper.

--------------------------------------------------------------------------------
Version 1.0, 25 January 2024.
First released version. Revision/cleanup/simplification of initial code.



--------------------------------------------------------------------------------

To do: 

* Go through and check comments for thoroughness and accuracy.
* Make sure we are using mu_invariant where it will be helpful.

================================================================================
*/


// NOTE: Throughout we assume we are working over fields of characteristic > 2.



/*
==============================================================================
Forward definitions.
==============================================================================
*/

forward j_quartic;
forward mu_invariant;
forward nonsquare;
forward quarticLFTs;
forward quickj4;

/*
================================================================================
Utility functions.
================================================================================
*/

function automorphisms1111(aa)
  // Compute the elements of PGL_2 that stabilize the set {oo, 0, 1, aa}.

  K := Parent(aa);
  q := #K;
  
  I := Matrix(2,[K|1,0,0,1]);
  
  r := [0, 1, aa];

  r12 := 1;
  r13 := aa^2;
  r23 := (aa-1)^2;

  // The list of linear fractional transformations that we will return:
  lfts := [];

  // The ramification points of y^2 = x*(x-1)*(x-aa), as elements of P^1:
  rootsf := [[1,0], [0,1], [1,1], [aa,1]]; 
  a, b, c, d := Explode(rootsf);

  for i,j,k in [1..4] do 
    if #{i,j,k} eq 3 then
      A := rootsf[i];
      B := rootsf[j];
      C := rootsf[k];
      // Find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
      M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                       b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                       c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
      BB := Basis(Nullspace(Transpose(M)))[1];
      r := BB[1];
      s := BB[2];
      t := BB[3];
      u := BB[4];
          
      imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
      if imaged[2] ne 0 then 
        imaged := [imaged[1]/imaged[2],1]; 
      else 
        imaged := [K!1,0]; end if;
      if imaged in rootsf then lfts cat:= [[r,s,t,u]]; end if;
    end if;
  end for;
  
  // Put the elements of lfts in standard form.

  standardLFTs := [];
  for z in lfts do
    if z[3] ne 0 then
      standardLFTs cat:= [ [K!(z[1]/z[3]), K!(z[2]/z[3]), K!1, K!(z[4]/z[3])] ];
    else
      standardLFTs cat:= [ [K!(z[1]/z[4]), K!(z[2]/z[4]), K!0, K!1] ];
    end if;
  end for;
  standardLFTs := Sort([a : a in Set(standardLFTs)]);
  return [Matrix(2,L) : L in standardLFTs];
end function;

//------------------------------------------------------------------------------

function automorphisms111111(aa,bb,cc)
  // Compute the elements of PGL_2 that stabilize the set {oo, 0, 1, aa, bb, cc}.

  K := Parent(aa+bb+cc);
  q := #K;
  
  I := Matrix(2,[K|1,0,0,1]);
  
  r := [0, 1, aa, bb, cc];

  // There are no nontrivial automorphisms if we have more than 8 distinct 
  // j-invariants among the 15 possible subsets of four elements of 
  // {oo, 0, 1, aa, bb, cc}. So check this first before doing more difficult 
  // computations.
  
  // Values that are reused in the computations:

  r12 := 1;
  r13 := aa^2;
  r14 := bb^2;
  r15 := cc^2;
  r23 := (aa-1)^2;
  r24 := (bb-1)^2;
  r25 := (cc-1)^2;
  r34 := (aa-bb)^2;
  r35 := (aa-cc)^2;
  r45 := (bb-cc)^2;
  
  // Compute the j-invariants of all 4-element subsets of {oo, 0, 1, aa, bb, cc}
  // that include oo.

  jset := { (r12 + r13 + r23)^3 / (r12*r13*r23),
            (r12 + r14 + r24)^3 / (r12*r14*r24),
            (r12 + r15 + r25)^3 / (r12*r15*r25),
            (r13 + r14 + r34)^3 / (r13*r14*r34),
            (r13 + r15 + r35)^3 / (r13*r15*r35),
            (r14 + r15 + r45)^3 / (r14*r15*r45),
            (r23 + r24 + r34)^3 / (r23*r24*r34),
            (r23 + r25 + r35)^3 / (r23*r25*r35),
            (r24 + r25 + r45)^3 / (r24*r25*r45),
            (r34 + r35 + r45)^3 / (r34*r35*r45)};
            
  // Start with these 10 j-invariants, then add more if we haven't aborted.

  if #jset gt 9 then return [I]; end if;

  jset join:= {quickj4([r[1],r[2],r[3],r[4]])};
  if #jset gt 9 then return [I]; end if;

  jset join:= {quickj4([r[1],r[2],r[3],r[5]])};
  if #jset gt 9 then return [I]; end if;

  jset join:= {quickj4([r[1],r[2],r[4],r[5]])};
  if #jset gt 9 then return [I]; end if;

  jset join:= {quickj4([r[1],r[3],r[4],r[5]])};
  if #jset gt 9 then return [I]; end if;

  jset join:= {quickj4([r[2],r[3],r[4],r[5]])};
  if #jset gt 9 then return [I]; end if;
  
  // We are still here. Now compute linear fractional transformations.

  lfts := [];
  
  rootsf := [ [a,1] : a in r ];
  rootsf cat:= [[1,0]]; 
  a, b, c, d, e, f := Explode(rootsf);

  for i,j,k in [1..6] do 
    if #{i,j,k} eq 3 then
      A := rootsf[i];
      B := rootsf[j];
      C := rootsf[k];
      // Find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
      M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                       b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                       c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
      BB := Basis(Nullspace(Transpose(M)))[1];
      r := BB[1];
      s := BB[2];
      t := BB[3];
      u := BB[4];
          
      imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
      imagee := [r*e[1] + s*e[2], t*e[1] + u*e[2]];
      imagef := [r*f[1] + s*f[2], t*f[1] + u*f[2]];
      if imaged[2] ne 0 then imaged := [imaged[1]/imaged[2],1]; else imaged := [K!1,0]; end if;
      if imagee[2] ne 0 then imagee := [imagee[1]/imagee[2],1]; else imagee := [K!1,0]; end if;
      if imagef[2] ne 0 then imagef := [imagef[1]/imagef[2],1]; else imagef := [K!1,0]; end if;
      if imaged in rootsf and imagee in rootsf and imagef in rootsf then lfts cat:= [[r,s,t,u]]; end if;
    end if;
  end for;
  
  // Put the automorphisms into standard form.

  standardLFTs := [];
  for z in lfts do
    if z[3] ne 0 then
      standardLFTs cat:= [ [K!(z[1]/z[3]), K!(z[2]/z[3]), K!1, K!(z[4]/z[3])] ];
    else
      standardLFTs cat:= [ [K!(z[1]/z[4]), K!(z[2]/z[4]), K!0, K!1] ];
    end if;
  end for;
  standardLFTs := Sort([a : a in Set(standardLFTs)]);
  return [Matrix(2,L) : L in standardLFTs];
end function;
 

//------------------------------------------------------------------------------

function betaorbitreps(K,beta);
  // K is a finite field, beta is a pure imaginary element of a quadratic 
  // extension L of K. Let G be the subgroup of PGL(2,K) that fixes beta.
  // Compute orbit reps for the action of G on P^1(L). {beta} and {-beta} are
  // the two orbits of size less than #G; we do not return reps for these.
   
  // Lemma 5.2 from the paper shows that this algorithm is correct.

  q := #K;
  L := Parent(beta);
  gen := PrimitiveElement(L);
  return [beta*(1-gen^i)/(1+gen^i) : i in [0..q-2]];
end function;


//------------------------------------------------------------------------------

function crossratio(r,s,t,u)
  // Move these points to oo, 0, 1, and v for some v. Return v.
  // We assume these are elements of K, not of P^1(K).
  return (u-s)*(t-r)/((u-r)*(t-s));
end function;

//------------------------------------------------------------------------------


function fourlinearreps(K)
  // Given a finite field K of odd characteristic, find representatives for
  // the PGL(2,K) orbits of sets of four distinct elements of P^1(K).
  // We represent such sets by monic separable polynomials of degree 3 or 4
  // that factor as a product of distinct linears.
  
  // We normalize what the three fixed-point-free involutions of the set are by
  // conjugating. If the fixed points of any of these involutions are rational,
  // we normalize that involution to be x --> -x.
  // Note that the fixed points are rational if and only if the
  // negative determinant of the involution is a square.
  // So if none of the involutions has rational fixed points, then -1 is not a 
  // square, and all involutions have square determinants.
  
  // Need to work out what elements of PGL(2,K) permute these involutions.
  // Certainly the involutions themselves... plus what else?
  
  // Note that there are (q+1) choose 4 sets of four distinct elements of P^1,
  // and we are dividing out by PGL(2,K). That means that the sum, over our
  // representatives, of 1 over the automorphism group of the representative
  // should be equal to (q-2)/24.
  
  q := #K;
  p,e := Explode(Factorization(q)[1]);
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);

  list := [];
  taken := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  // Case 1: There is an involution with rational fixed points.
  // Normalize it to x --> -x.
  // If -1 is a square, then we get two cases:
  // Second is x --> d/x and third is x --> -d/x, where d is a 1 or a nonsquare.
  // If -1 is not a square, we get one case:
  // Second is x --> 1/x and third is x --> -1/x.

  // Case 2: No involution has a rational fixed point. In this case -1 is not
  // a square, and we normalize first to be x --> -1/x.
  // Second is then [a 1 1 -a] for some a with -1-a^2 equal to a square.
  // Third is [-1/a 1 1 1/a]
  

  if IsSquare(K!-1) then
    // There is an involution with rational fixed points.
    inv1 := Matrix(2,[-1,0,0,1]);
    
    // First case: They *all* have rational fixed points.
    inv2 := Matrix(2,[0, 1,1,0]);
    inv3 := Matrix(2,[0,-1,1,0]);
    auts := [I,inv1,inv2,inv3];
    
    i := Sqrt(K!-1);
    
    // Orbits of size two: {oo,0} {1,-1}
    for a in K do
      if not a in {K|0,1,-1,i,-i} then
        four := (x-a)*(x+a)*(x-1/a)*(x+1/a);
        j := j_quartic(four);
        if not j in taken then
          taken cat:= [j];
          if j in {K|0,1728} then
            bigauts := quarticLFTs(four,four);
            list cat:= [<four,#bigauts,bigauts>];
          else          
            list cat:= [<four,#auts,auts>];
          end if;
        end if;
      end if;
    end for;
    
    // Second case: The other two *do not* have rational fixed points.
    inv2 := Matrix(2,[0, ns,1,0]);
    inv3 := Matrix(2,[0,-ns,1,0]);
    auts := [I,inv1,inv2,inv3];

    // Orbits of size two: {oo,0}
    for a in K do
      if not a in {K|0} then
        four := (x-a)*(x+a)*(x-ns/a)*(x+ns/a);
        j := j_quartic(four);
        if not j in taken then
          taken cat:= [j];
          if j in {K|0,1728} then
            bigauts := quarticLFTs(four,four);
            list cat:= [<four,#bigauts,bigauts>];
          else          
            list cat:= [<four,#auts,auts>];
          end if;
        end if;
      end if;
    end for;

  else
    // -1 is not a square.
    
    // First case: There is an involution with rational fixed points.
    // In this case, there are two such, which we normalize to 
    // x --> -x and x --> 1/x.

    inv1 := Matrix(2,[K|-1,0,0,1]);
    inv2 := Matrix(2,[K|0, 1,1,0]);
    inv3 := Matrix(2,[K|0,-1,1,0]);
    auts := [I,inv1,inv2,inv3];

    // Orbits of size two: {oo,0} {1,-1}
    for a in K do
      if not a in {K|0,1,-1} then 
        four := (x-a)*(x+a)*(x-1/a)*(x+1/a);
        j := j_quartic(four);
        if not j in taken then
          taken cat:= [j];
          if j in {K|0,1728} then
            bigauts := quarticLFTs(four,four);
            list cat:= [<four,#bigauts,bigauts>];
          else          
            list cat:= [<four,#auts,auts>];
          end if;
        end if;
      end if;
    end for;
    
    
    // Second case: No involution has rational fixed points.
    inv1 := Matrix(2,[K|0,-1,1,0]);
    good := 0;
    for a in PrimeField(K) do
      if IsSquare(-1-a^2) then good := a; break a; end if;
    end for;
    if good eq 0 then
      for a in K do
        if IsSquare(-1-a^2) then good := a; break a; end if;
      end for;
    end if;
    inv2 := Matrix(2,[good,1,1,-good]);
    inv3 := Matrix(2,[-1/good,1,1,1/good]);
    auts := [I,inv1,inv2,inv3];

    // a, -1/a, (good*a + 1)/(a - good), (-a + good)/(good*a + 1)
    // No orbits of size two.
    // Orbit of oo: oo, 0, good, -1/good

    four := x*(x-good)*(x+1/good);
    j := j_quartic(four);
    if not j in taken then
      taken cat:= [j];
      if j in {K|0,1728} then
        bigauts := quarticLFTs(four,four);
        list cat:= [<four,#bigauts,bigauts>];
      else          
        list cat:= [<four,#auts,auts>];
      end if;
    end if;


    for a in K do
      if not a in {0,good,-1/good} then
        four := (x-a)*(x+1/a)*(x-(good*a+1)/(a-good))*(x-(-a+good)/(good*a+1));
        j := j_quartic(four);
        if not j in taken then
          taken cat:= [j];
          if j in {K|0,1728} then
            bigauts := quarticLFTs(four,four);
            list cat:= [<four,#bigauts,bigauts>];
          else          
            list cat:= [<four,#auts,auts>];
          end if;
        end if;
      end if;
    end for;
  end if;
  
  assert &+[1/r[2] : r in list] eq (q-2)/24;
  
  return list;
end function;

//------------------------------------------------------------------------------

function irreducible2(K);
  ns := nonsquare(K);
  return PolynomialRing(K)![-ns,0,1];
end function;

//------------------------------------------------------------------------------

function irreducible3(K);
  q := #K;
  pe := Factorization(q);
  p := pe[1][1];
  e := pe[1][2];
  if 0 ne e mod 3 then
    s := K!-1;
    repeat s +:= 1;
    until IsIrreducible(PolynomialRing(K)![1,-s-3,s,1]);
  else
    z := K.1;
    assert Order(z) eq q-1;
    s := 1/z;
    repeat s*:=z;
    until IsIrreducible(PolynomialRing(K)![1,-s-3,s,1]);
  end if;
  return PolynomialRing(K)![1,-s-3,s,1];
end function;

//------------------------------------------------------------------------------

function isomorphisms222(F,f: all:=true)
  // Given two sextic polynomials f and F over a finite field K, each of them
  // a product of three irreducible quadratics, return true or false depending 
  // on whether there is an element of PGL(2,K) taking one to the other.
  // If the flag "all" is true, also return a list of all such elements 
  // of PGL(2,K).
  // Note: This can be hastened by computing the mu-invariants of all quartic
  // divisors of f and F, and using those values to limit the possible maps.
  // For the inputs we plan to give this functions, those j-invariants will all
  // be equal, so we do not implement this improvement.
  
  f1, f2, f3 := Explode([a[1] : a in Factorization(f)]);
  F1, F2, F3 := Explode([a[1] : a in Factorization(F)]);
  assert 1 eq #{2,Degree(f1),Degree(F1),Degree(f2),Degree(F2),Degree(f3),Degree(F3)};
  
  R := Parent(f1);
  x := R.1;
  K := BaseRing(R);
  q := #K;
  L := ext<K|2>;
  
  a1,a2 := Explode([r[1] : r in Roots(f1,L)]);
  b1,b2 := Explode([r[1] : r in Roots(f2,L)]);
  c1,c2 := Explode([r[1] : r in Roots(f3,L)]);
  
  A1,A2 := Explode([r[1] : r in Roots(F1,L)]);
  B1,B2 := Explode([r[1] : r in Roots(F2,L)]);
  C1,C2 := Explode([r[1] : r in Roots(F3,L)]);
  
  targets := {A1,A2,B1,B2,C1,C2};
  
  m := Matrix(2,[a1*(b1-a2), a2*(a1-b1), (b1-a2), (a1-b1)]);
  // Takes oo to a1, 0 to a2, 1 to b1.
  minv := m^-1;
  
  homs := [];
  
  for triple in [ [A1,A2,B1], [A1,A2,B2], [A1,A2,C1], [A1,A2,C2],
                  [A2,A1,B1], [A2,A1,B2], [A2,A1,C1], [A2,A1,C2],
                  [B1,B2,A1], [B1,B2,A2], [B1,B2,C1], [B1,B2,C2],
                  [B2,B1,A1], [B2,B1,A2], [B2,B1,C1], [B2,B1,C2],
                  [C1,C2,A1], [C1,C2,A2], [C1,C2,B1], [C1,C2,B2],
                  [C2,C1,A1], [C2,C1,A2], [C2,C1,B1], [C2,C1,B2]] do
    t1, t2, t3 := Explode(triple);
    M := Matrix(2,[t1*(t3-t2), t2*(t1-t3), (t3-t2), (t1-t3)]);
    possible := M*minv;
    good := true;
    for s in [b2,c1,c2] do
      num := possible[1,1]*s + possible[1,2];
      den := possible[2,1]*s + possible[2,2];
      if den eq 0 or not num/den in targets then
        good := false;
        break s;
      end if;
      if s eq b2 and num/den ne t3^q then
        good := false;
        break s;
      end if;
    end for;
    if good then
      scalar := possible[2,1];
      if scalar eq 0 then scalar := possible[2,2]; end if;
      possible := possible/scalar;
      possible := Matrix(2,[K|a : a in Eltseq(possible)]);
      if &and[p in K : p in Eltseq(possible)] then
        if not all then return true,_; end if;
        homs cat:= [possible];
      end if;
    end if;
  end for;
  
  if #homs eq 0 then return false, _; end if;
  return true, homs;
end function;

    
//------------------------------------------------------------------------------

function is_smaller(triple, challenge)
  // Is triple not greater than all of the sets obtained from challenge
  // by elements of PGL2 that permute oo, 0, 1?
  new := Sort(challenge);
  if triple gt new then return false; end if;
  new := Sort([1-a : a in new]);
  if triple gt new then return false; end if;
  new := Sort([1/a : a in new]);
  if triple gt new then return false; end if;
  new := Sort([1-a : a in new]);
  if triple gt new then return false; end if;
  new := Sort([1/a : a in new]);
  if triple gt new then return false; end if;
  new := Sort([1-a : a in new]);
  if triple gt new then return false; end if;
  return true;
end function;

//------------------------------------------------------------------------------

function j_quartic(g)
  // Given a cubic or quartic polynomial g, compute the j-invariant of the 
  // Jacobian of y^2 = g.
  denom := Discriminant(g);
  if Degree(g) eq 3 then 
    denom *:= Coefficient(g,3)^2;
  end if;
  return 256*(Coefficient(g,2)^2 + 12*Coefficient(g,0)*Coefficient(g,4)
             - 3*Coefficient(g,3)*Coefficient(g,1))^3 / denom;
end function;

//------------------------------------------------------------------------------

function mapsbetweenpairsofquadratics(pair1,pair2)
  // pair1 and pair2 are each pairs of distinct irreducible quadratics over a
  // finite field K of odd characteristic.
  // Return the (possibly empty) set of elements of PGL2 that take the
  // first pair to the second.
  
  if mu_invariant(pair1[1],pair1[2]) ne  mu_invariant(pair1[1],pair1[2]) then
    return [];
  end if;

  f1, f2 := Explode(pair1);
  g1, g2 := Explode(pair2);

  R := Parent(f1+g1);
  K := BaseRing(R);
  x := R.1;
  L := ext<K|2>;
  q := #K;
  a1 := Roots(f1,L)[1][1]; a2 := a1^q;
  a3 := Roots(f2,L)[1][1]; a4 := a3^q;
  b1 := Roots(g1,L)[1][1]; b2 := b1^q;
  b3 := Roots(g2,L)[1][1]; b4 := b3^q;

  M1 := Matrix(2,[a1*(a3-a2), a2*(a1-a3), (a3-a2), (a1-a3)]);
  
  list := [];
  
  for cs in [[b1,b2,b3,b4],[b1,b2,b4,b3],[b2,b1,b3,b4],[b2,b1,b4,b3],
             [b3,b4,b1,b2],[b4,b3,b1,b2],[b3,b4,b2,b1],[b4,b3,b2,b1]] do
    c1, c2, c3, c4 := Explode(cs);
    M2 := Matrix(2,[c1*(c3-c2), c2*(c1-c3), (c3-c2), (c1-c3)]);
    M := M2*M1^-1;
    if M[2,1] ne 0 then M := M/M[2,1]; else M := M/M[2,2]; end if;
    eltsM := Eltseq(M);
    if &and[m^q eq m : m in eltsM] then
      list cat:= [Matrix(2,[K|m : m in eltsM])];
    end if;
  end for;
  return list;
end function;


//------------------------------------------------------------------------------

function mu_invariant(q1, q2)
  // q1 is (x^2 + a*x + b) and q2 is (x^2 + c*x + d).
  // return mu := ((b-d)^2 + (a-c)*(a*d-b*c))/((a^2-4*b)*(c^2-4*d)
  // This is an invariant of the product of two irreducible quadratics
  // and j_quartic(q1*q2) =   256*(mu + 1)^3/mu^2)
  b,a,one := Explode(Coefficients(q1));
  d,c,one := Explode(Coefficients(q2));
  return ((b-d)^2 + (a-c)*(a*d-b*c))/((a^2-4*b)*(c^2-4*d));
end function;

//------------------------------------------------------------------------------  

function nonsquare(K)
  // Given a finite field of odd characteristic, return a nonsquare in K.
  p,e := Explode(Factorization(#K)[1]);
  if IsOdd(e) then
    n := K!-2;
    repeat n +:= 1;
    until not IsSquare(n);
  else
    n := PrimitiveElement(K);
  end if;
  assert not IsSquare(n);
  return n;
end function;

//------------------------------------------------------------------------------

function PGL2reps(K,L : n := 0)
  // Given a finite field K of odd characteristic and a quadratic extension
  // L of K, return orbit representatives for the (left) action of PGL(2,K)
  // on PGL(2,L). The optional input n is a nonsquare in K.
  // The correctness of this algorithm is proven in the paper. The argument
  // is also sketched in the following comments.
  
  if n eq 0 then n := nonsquare(K); end if;
  beta := Roots(PolynomialRing(L)![-n,0,1])[1][1];
  
  // We think of elements of PGL_2 by specifying where they send oo, 0, and 1. 
  
  // Suppose we have the element of PGL(2,L) that sends [oo,0,1] to
  // [zeta, eta, theta]. By operating with PGL(2,K), we can assume that
  // zeta is either oo or beta.
  
  // [zeta = oo]: We can still act by the a*x+b group. So we can assume
  // that eta is either 0 or beta.
  
  // [zeta = oo, eta = 0]: We can still scale by elements of K. So we can 
  // assume that theta is either 1 or beta + a for an element of K.
  
  // Representatives:
  // [oo, 0, 1] and [oo, 0, beta + a] for a in K.
  // q + 1 elements.
  // Matrices: [1,0,0,1], [beta+a,0,0,1]
  
  // [zeta = oo, eta = beta]: No available actions left, so theta can be 
  // any element of L that is not beta.
  
  // Representatives:
  // [oo, beta, theta] for theta in L with theta != beta.
  // q^2 - 1 elements.
  // Matrices: [theta-beta, beta, 0, 1]
  
  // [zeta = beta]: We can act by elements of PGL(2,K) that fix beta.
  // eta can be any orbit representative of the action of this group 
  // on P^1(L). For the large orbits we obtain these from the function
  // betaorbitreps. The only trivial orbit allowable is {-beta}.

  // [zeta = beta, eta = -beta]: We can still act by the elements of PGL(2,K)
  // that fix beta because they fix -beta as well. So now choose theta from
  // the orbit representatives from betaorbitreps.

  //  Representatives:
  // [beta, -beta, theta] for theta in orbitreps.
  // q - 1 elements.
  // Matrices: [beta*(beta+theta), beta*(theta-beta), beta+theta, beta-theta]
  
  
  // [zeta = beta, eta in orbitreps]:
  // Representatives:
  // [beta, eta, theta] for eta in orbit reps and theta in P^1(L) with
  // theta not equal to beta or eta.
  // q - 1 choices for eta, q^2 - 1 choices for theta.
  // Matrices: [beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]
  // And (when theta = oo):
  // [beta, -eta, 1, -1]
  
  
  // In the following, we specify in comments where oo, 0, and 1 get send to:
  
  // oo, 0, 1
  reps := [Matrix(2,[L!1, 0, 0, 1])];
  
  // oo, 0, beta + a
  reps cat:= [Matrix(2,[beta+a, 0, 0, 1]) : a in K];
  
  // oo, beta, theta    for theta in L with theta != beta.
  reps cat:= [Matrix(2,[theta-beta, beta, 0, 1]) : theta in L | theta ne beta];
  
  orbitreps := betaorbitreps(K,beta);
  
  // beta, -beta, theta for theta in orbitreps.
  reps cat:= [Matrix(2,[beta*(beta+theta), beta*(theta-beta), beta+theta, beta-theta]) :
              theta in orbitreps];
              
  // beta, eta, oo   for eta in orbit reps
  reps cat:= [Matrix(2,[beta, -eta, 1, -1] ) : eta in orbitreps];
  
  // beta, eta, theta   for eta in orbit reps and theta in L\{beta,eta}
  reps cat:= [Matrix(2,[beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]) :
               eta in orbitreps, theta in L | theta ne beta and theta ne eta];
  return reps;
end function;

//------------------------------------------------------------------------------

function PGLorder(M)
  // Given a matrix M in GL(2,K),
  // determine its order in PGL,
  // on the assumption that the order is 1, 2, 3, 5, or 6
  if M[1,1] eq M[2,2] and M[1,2] eq 0 and M[2,1] eq 0 then return 1; end if;
  M2 := M*M;
  if M2[1,1] eq M2[2,2] and M2[1,2] eq 0 and M2[2,1] eq 0 then return 2; end if;
  M3 := M2*M;
  if M3[1,1] eq M3[2,2] and M3[1,2] eq 0 and M3[2,1] eq 0 then return 3; end if;
  M5 := M2*M3;
  if M5[1,1] eq M5[2,2] and M5[1,2] eq 0 and M5[2,1] eq 0 then return 5; end if;
  M6 := M3*M3;
  if M6[1,1] eq M6[2,2] and M6[1,2] eq 0 and M6[2,1] eq 0 then return 6; end if;
  return 0;
end function;

//------------------------------------------------------------------------------

function PGLreduce(M)
  // Given a matrix in GL(2,K), return its standard form in PGL(2,K), i.e. the 
  // form where either the lower left entry is 1, or the lower left entry is 0
  // and the lower right is 1.
  s := M[2,1];
  if s eq 0 then s := M[2,2]; end if;
  return M/s;
end function;

//------------------------------------------------------------------------------

function quadraticreps(K,v,type)
  // Given a finite field K of odd characteristic, a nonzero element v of K,
  // and a string that is either "split" or "irreducible", return 
  // representatives of the set of 
  //     * unordered pairs of elements of P^1(K)    [if "split"]
  //     * elements of P^1(L)\P^1(K) where [L:K]=2  [if "irreducible"]
  // under the action of the involution x --> v/x of P^1.
  // Indicate which representatives are actually fixed by the involution.
  // We represent elements of the sets we are considering by monic 
  // separable polynomials over K of degree 1 or 2.

  // x^2 + a*x + b  [b nonzero] --->  x^2 + a*v/b*x + v^2/b 
  // x^2 + a*x      [a nonzero] --->  x + v/a
  // x + a          [a nonzero] --->  x^2 + v/a*x
  // x                          --->  x

  // If type = irreducible:
  // Let B be the set of nonzero elements b of K with b^2 != v^2 and with
  // b first in {b, v^2/b} under an (arbitrary) order on K.
  // Return all irreducible x^2 + a*x + b with a in K, b in B.
  // Take b = v: 
  // Return x^2 + a*x + v with appropriate splitting. These are fixed.
  // Take b = -v:
  // Let A be the set of nonzero elements a of K with a first in {a,-a} under
  // an (arbitrary) order on K.
  // Return x^2 + a*x - v for a in A with appropriate splitting.
  // Return x^2 - v if v is not a square. This is fixed.
  
  // If type = reducible:
  // Let B be the set of nonzero elements b of K with b^2 != v^2 and with
  // b first in {b, v^2/b} under an (arbitrary) order on K.
  // Return all separable reducible x^2 + a*x + b with a in K, b in B.
  // Take b = v: 
  // Return x^2 + a*x + v with appropriate splitting. These are fixed.
  // Take b = -v:
  // Let A be the set of nonzero elements a of K with a first in {a,-a} under
  // an (arbitrary) order on K.
  // Return x^2 + a*x - v for a in A with appropriate splitting.
  // Return x^2 - v if v is a square. This is fixed.
  // Take b = 0:
  // Return x + a for a nonzero.
  // Return x. This is fixed.
  
  assert type in {"split", "irreducible"};

  A := [a : a in K | not a eq 0 and a eq Sort([a,-a])[1]];
  B := [b : b in K | not b eq 0 and not b^2 eq v^2 and b eq Sort([b,v^2/b])[1]];
  R<x>:=PolynomialRing(K);
  
  output := [];
  
  case type:
    when "irreducible":
      output cat:= [<x^2 + a*x + b, 1> : a in K, b in B | not IsSquare(a^2-4*b)];
      output cat:= [<x^2 + a*x - v, 1> : a in A         | not IsSquare(a^2+4*v)];
      output cat:= [<x^2 + a*x + v, 2> : a in K         | not IsSquare(a^2-4*v)];
      if not IsSquare(v) then 
        output cat:= [<x^2 - v, 2>];
      end if;
    when "split":
      output cat:= [<x^2 + a*x + b, 1> : a in K, b in B | IsSquare(a^2-4*b) and a^2 ne  4*b];
      output cat:= [<x^2 + a*x - v, 1> : a in A         | IsSquare(a^2+4*v) and a^2 ne -4*v];
      output cat:= [<x + a        , 1> : a in K         | not a eq 0];
      output cat:= [<x^2 + a*x + v, 2> : a in K         | IsSquare(a^2-4*v) and a^2 ne  4*v];
      output cat:= [<x, 2>];
      if IsSquare(v) then       
        output cat:= [<x^2 - v, 2>];
      end if;
  end case;      

  return output;
end function;

//------------------------------------------------------------------------------


function quarticLFTs(f,g)
  // Given two separable polynomials of degree 3 or 4, 
  // return the set of linear fractional transformations that take the
  // ramification points of y^2 = f to those of y^2 = g.
  // LFTs are given as a sequence of four elements [a,b,c,d] with either 
  // (c = 0 and d = 1) or c = 1.

  K := BaseRing(Parent(f));
  q := #K;
  R := Parent(f);
  x := R.1;
  
  degreesf := [Degree(a[1]) : a in Factorization(f)];
  if Degree(f) eq 3 then degreesf cat:= [1]; end if;
  Sort(~degreesf);
  degreesg := [Degree(a[1]) : a in Factorization(g)];
  if Degree(g) eq 3 then degreesg cat:= [1]; end if;
  Sort(~degreesg);
  if degreesf ne degreesg then return []; end if;

  lfts := [];
  
  case degreesf:
    when [1,1,1,1]:
      rootsf := [ [a[1],1] : a in Roots(f) ];
      if #rootsf eq 3 then rootsf cat:= [[1,0]]; end if;
      rootsg := [ [a[1],1] : a in Roots(g) ];
      if #rootsg eq 3 then rootsg cat:= [[1,0]]; end if;
      a := rootsf[1];
      b := rootsf[2];
      c := rootsf[3];
      d := rootsf[4];
      for i,j,k,l in [1..4] do 
        if #{i,j,k,l} eq 4 then
          A := rootsg[i];
          B := rootsg[j];
          C := rootsg[k];
          D := rootsg[l];
          // find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
          M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                           b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                           c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
          B := Basis(Nullspace(Transpose(M)))[1];
          r := B[1];
          s := B[2];
          t := B[3];
          u := B[4];
          
          imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
          if D[1]*imaged[2] eq D[2]*imaged[1] then lfts cat:= [[r,s,t,u]]; end if;
        end if;
      end for;
  
    when [1,1,2]:
      L := ext<K|2>;
      rootsf := [ [a[1],1] : a in Roots(f,L) | a[1] in K];
      rootsf cat:= [ [a[1],1] : a in Roots(f,L) | not a[1] in K];
      if #rootsf eq 3 then rootsf := [[L!1,0]] cat rootsf; end if;
      rootsg := [ [a[1],1] : a in Roots(g,L) | a[1] in K];
      rootsg cat:= [ [a[1],1] : a in Roots(g,L) | not a[1] in K];
      if #rootsg eq 3 then rootsg := [[L!1,0]] cat rootsg; end if;
      a := rootsf[3];
      b := rootsf[4];
      c := rootsf[1];
      d := rootsf[2];
      for i,j in [3..4], k,l in [1..2] do 
        if #{i,j,k,l} eq 4 then
          A := rootsg[i];
          B := rootsg[j];
          C := rootsg[k];
          D := rootsg[l];
          // find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
          M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                           b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                           c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
          B := Basis(Nullspace(Transpose(M)))[1];
          r := B[1];
          s := B[2];
          t := B[3];
          u := B[4];
          
          imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
          if D[1]*imaged[2] eq D[2]*imaged[1] then lfts cat:= [[r,s,t,u]]; end if;
        end if;
      end for;


     when [2,2]:
      L := ext<K|2>;
      f1 := Factorization(f)[1][1];
      f2 := f div f1;
      a := [Roots(f1,L)[1][1],1];
      b := [z^q : z in a];
      c := [Roots(f2,L)[1][1],1];
      d := [z^q : z in c];
      g1 := Factorization(g)[1][1];
      g2 := g div g1;
      A := [Roots(g1,L)[1][1],1];
      B := [z^q : z in A];
      C := [Roots(g2,L)[1][1],1];
      D := [z^q : z in C];
      
      rootsg := [A,B,C,D];

      for i,j,k,l in [1..4] do
        if #{i,j,k,l} eq 4 and (i-j)^2 eq 1 and (k-l)^2 eq 1 then
          A := rootsg[i];
          B := rootsg[j];
          C := rootsg[k];
          D := rootsg[l];
          // find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
          M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                           b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                           c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
          B := Basis(Nullspace(Transpose(M)))[1];
          r := B[1];
          s := B[2];
          t := B[3];
          u := B[4];
          
          imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
          if D[1]*imaged[2] eq D[2]*imaged[1] then lfts cat:= [[r,s,t,u]]; end if;
        end if;
      end for;
          
    when [1,3]:
      L := ext<K|3>;
      if Degree(f) eq 3 then 
        d := [K!1,0]; 
        f2 := f; 
      else 
        d := [Roots(f)[1][1],1];
        f2 := f div (x-d[1]);
      end if;
      a := [Roots(f2,L)[1][1],1];
      b := [z^q : z in a];
      c := [z^q : z in b];

      if Degree(g) eq 3 then 
        D := [K!1,0]; 
        g2 := g; 
      else 
        D := [Roots(g)[1][1],1];
        g2 := g div (x-D[1]);
      end if;
      A := [Roots(g2,L)[1][1],1];
      B := [z^q : z in A];
      C := [z^q : z in B];

      rootsg := [A,B,C,D];

      for i in [1..3] do
        A := rootsg[i];
        B := [z^q : z in A];
        C := [z^q : z in B];
        
        // find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
        M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                         b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                         c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
        B := Basis(Nullspace(Transpose(M)))[1];
        r := B[1];
        s := B[2];
        t := B[3];
        u := B[4];
          
        imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
        if D[1]*imaged[2] eq D[2]*imaged[1] then lfts cat:= [[r,s,t,u]]; end if;
      end for;

    when [4]:
      L := ext<K|4>;
      a := [Roots(f,L)[1][1],1];
      b := [z^q : z in a];
      c := [z^q : z in b];
      d := [z^q : z in c];

      A := [Roots(g,L)[1][1],1];
      B := [z^q : z in A];
      C := [z^q : z in B];
      D := [z^q : z in C];

      rootsg := [A,B,C,D];

      for i in [1..4] do
        A := rootsg[i];
        B := [z^q : z in A];
        C := [z^q : z in B];
        D := [z^q : z in C];
        
        // find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
        M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                         b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                         c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
        B := Basis(Nullspace(Transpose(M)))[1];
        r := B[1];
        s := B[2];
        t := B[3];
        u := B[4];
          
        imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
        if D[1]*imaged[2] eq D[2]*imaged[1] then lfts cat:= [[r,s,t,u]]; end if;
      end for;
  end case;

  standardLFTs := [];
  for z in lfts do
    if z[3] ne 0 then
      standardLFTs cat:= [ [K!(z[1]/z[3]), K!(z[2]/z[3]), K!1, K!(z[4]/z[3])] ];
    else
      standardLFTs cat:= [ [K!(z[1]/z[4]), K!(z[2]/z[4]), K!0, K!1] ];
    end if;
  end for;
  standardLFTs := Sort([a : a in Set(standardLFTs)]);
  return [Matrix(2,s) : s in standardLFTs];
end function;


//------------------------------------------------------------------------------

function quickj4(quadruple)
  // Given a quadruple [a,b,c,d], compute 1/32 of the j-invariants of the 
  // genus-1 curve y^2 = (x-a)*(x-b)*(x-c)*(x-d)
  a,b,c,d := Explode(quadruple);
  ab:=(a-b)^2;
  ac:=(a-c)^2;
  ad:=(a-d)^2;
  bc:=(b-c)^2;
  bd:=(b-d)^2;
  cd:=(c-d)^2;
  return  (ab*cd + ac*bd + ad*bc)^3/(ab*ac*ad*bc*bd*cd); 
end function;


/*
================================================================================
Functions for producing orbit representatives for Sym^4.
================================================================================
*/

function fourpoints1111(K)
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable quadruples
  // of elements of P^1(K).
  
  // Note that the number of such sextuples is (q+1) choose 4. Dividing this by
  // the size of PGL(2,q) we get (q-2)/24.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q-2)/24.
  // We check this at the end.
  q := #K;
  sortKstar := Sort([a : a in K | a ne 0]);
  R<x>:=PolynomialRing(K);
  polys1111 := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  
  for i1 in [1..q-2] do
    a1 := sortKstar[i1];
    a2 := 1 - a1 ;
    if a1 ge a2 then continue i1; end if;
            
    auts := false;
            
    basecase := Sort([a1,a2]);
            
    for i in [1..2] do
      if 1 ne 3*basecase[i] then
        s := 1/(1-3*basecase[i]);
        newcase := Sort([-basecase[i]*s] cat [(basecase[j]-basecase[i])*s : j in [1..2] | j ne i]);
        if newcase lt basecase then continue i1; end if;
        if newcase eq basecase then auts:= true; end if;
      end if;
    end for;
            
    // Put 0 at oo.
           
    newbase := [1/basecase[i] : i in [1..2]];

    sum := &+newbase;
    if sum ne 0 then
      s := 1/sum;
      newcase := Sort([a*s : a in newbase]);
      if newcase lt basecase then continue i1; end if;
      if newcase eq basecase then auts:= true; end if;
    end if;
              
    for j in [1..2] do
      if sum ne 3*newbase[j] then
        s := 1/(sum-3*newbase[j]);
        newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..2] | k ne j]);
        if newcase lt basecase then continue i1; end if;
        if newcase eq basecase then auts:= true; end if;
      end if;
    end for;

    for i in [1..2] do
      // send ai to oo and oo to 0... x --> 1/(x-ai)
      newbase := [-1/basecase[i]] cat [1/(basecase[j]-basecase[i]) : j in [1..2] | j ne i];
        
      sum := &+newbase;
      if sum ne 0 then
        s := 1/sum;
        newcase := Sort([a*s : a in newbase]);
        if newcase lt basecase then continue i1; end if;
        if newcase eq basecase then auts:= true; end if;
      end if;
              
      for j in [1..2] do
        if sum ne 3*newbase[j] then
          s := 1/(sum-3*newbase[j]);
          newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..2] | k ne j]);
          if newcase lt basecase then continue i1; end if;
          if newcase eq basecase then auts:= true; end if;
        end if;
      end for;
    end for;
              
        // We got one!
              
    aa := a2/a1;
    f := x*(x-1)*(x-aa);
    if auts then
      autgroup := automorphisms1111(aa);
    else
      autgroup := [I];
    end if;
    polys1111 cat:= [<f,#autgroup,autgroup>];
              
  end for;

  if 0 eq q mod 3 then
    f := x^3 - x;
    autgroup := automorphisms1111(K!-1);
    polys1111 cat:= [<f, #autgroup, autgroup>];
  end if;

  count := 0;
  if #polys1111 gt 0 then count := &+[1/z[2] : z in polys1111]; end if;
  
  assert count eq (q-2) / 24;
  
  return polys1111;
end function;


//------------------------------------------------------------------------------

function fourpoints211(K);
  // Return all effective degree-4 divisors on P^1 that consist of two
  // rational point2 plus two Galois conjugate elements of the quadratic
  // extension, up to PGL2(K).
  // (q^2-q)/2 quadratics and (q+1) rational points gives q^2*(q+1)*(q-1)/4.
  // Diving by PGL2 gives q/4.
  // This will be the weighted sum of the divisors we output.
  
  // Put the rational points at 0 and infinity. In the paper we show what
  // the possible quadratic factors are. Here we do something slightly 
  // different, in order to better control the elements of the automorphism
  // group.
  
  q := #K;
  R<x>:=PolynomialRing(K);
  I := Matrix(2,[K|1,0,0,1]);
  polys211 := [];
  B := Matrix(2,[K|-1,0,0,1]);


  a0 := K!1;
  A := Matrix(2,[K|0,a0,1,0]);
  for a1 in K do
    if a1 lt -a1 and not IsSquare(a1^2 - 4*a0) then
      polys211 cat:= [<x*(x^2 + a1*x + a0), 2, [I,A]>];
    end if;
  
    if a1 eq 0 and not IsSquare(a1^2 - 4*a0) then
      polys211 cat:= [<x*(x^2 + a0), 4, [I,A,B,A*B]>];
    end if;
  end for;

  a0 := nonsquare(K);
  A := Matrix(2,[K|0,a0,1,0]);
  for a1 in K do
    if a1 lt -a1 and not IsSquare(a1^2 - 4*a0) then
      polys211 cat:= [<x*(x^2 + a1*x + a0), 2, [I,A]>];
    end if;
    if a1 eq 0 and not IsSquare(a1^2 - 4*a0) then
      polys211 cat:= [<x*(x^2 + a0), 4, [I,A,B,A*B]>];
    end if;
  end for;

  assert &+[1/m[2] : m in polys211] eq q/4;
  return polys211;
end function;


//------------------------------------------------------------------------------


 function fourpoints22(K)
  // Given a finite field K of odd characteristic, find representatives for
  // the PGL(2,K) orbits of sets of two pairs of conjugate quadratic 
  // points of P^1.
  // We represent such sets by monic separable polynomials of degree 4
  // that factor as a product of two distinct quadratics.
  q := #K;
  p,e := Explode(Factorization(q)[1]);
  R<x>:=PolynomialRing(K);
  Kstarsort := [K|i : i in [1..p-1]];
  Kstarsort cat:= [a : a in K | not a eq 0 and not a in Kstarsort];
  // So we have a list of the nonzero elements of K, with the prime field
  // elements at the start. This is just to hopefully make some polynomials
  // look nicer. 

  list := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  // Note for reference: There is an involution that fixes the roots of
  // x^2 + 2*a*x + d and that swaps the roots of x^2 + 2*b*x + d if and
  // only if a*b = d, and in that casse the involution is
  //  [-a  -d]
  //  [ 1   a]
  
  

  // We will let A be the involution that swaps the roots of each factor
  // individually. We will let B be one of the involutions that swaps roots
  // between factors, the such being A*B.

  // The construction depends on whether or not -1 is a square.
  
  if 1 eq q mod 4 then
    // An odd number of {A, B, A*B} have rational fixed points.

    i := Sqrt(K!-1);
    ns := nonsquare(K);
    

    // First case: A has rational fixed points, as do B and A*B.
    A  := Matrix(2,[K| 0, 1,1,0]);    // x --> 1/x
    B  := Matrix(2,[K|-1, 0,0,1]);    // x --> -x
    AB := Matrix(2,[K| 0,-1,1,0]);    // x --> -1/x
    d := K!1;
    basicn := 4; 
    basicinvs := [I,A,B,AB];
    
    for a in K do 
      b := -a;
      if not IsSquare(a^2-d) and a eq Min([a,b,d/a,d/b]) then
        f := (x^2 + 2*a*x + d)*(x^2 - 2*a*x + d);
        if d eq a*b then
          // There are additional automorphisms
          inv4 := Matrix(2,[-a,-d,1, a]);
          inv5 := Matrix(2,[-b,-d,1, b]);
          inv6 := PGLreduce(B*inv4);
          inv7 := PGLreduce(B*inv5);
          largern := 8;
          largerinvs := basicinvs cat [inv4, inv5, inv6, inv7];
          list cat:= [<f,largern,largerinvs>];
        else
         list cat:= [<f,basicn,basicinvs>];
        end if;
      end if;
    end for;
    
    // Second case: A has rational fixed points, B and A*B do not.
    A  := Matrix(2,[K| 0, 1,1,0]);                                  // x --> 1/x
    B  := Matrix(2,[K| (ns+1)/(ns-1), -1, 1, -(ns+1)/(ns-1)]);
    AB := Matrix(2,[K| (ns-1)/(ns+1), -1, 1, -(ns-1)/(ns+1)]);
    
    d := K!1;
    basicn := 4; 
    basicinvs := [I,A,B,AB];
    
    bada := [-(ns+1)/(ns-1), -(ns-1)/(ns+1)];
    for a in K do 
      if not a in bada and not IsSquare(a^2-d) then
        b := -((ns^2+1)*a + (ns^2-1))/((ns^2-1)*a + (ns^2+1));
        if a eq Min([a,b,d/a,d/b]) then
          f := (x^2 + 2*a*x + d)*(x^2 + 2*b*x + d);
          if d eq a*b then
            // There are additional automorphisms
            inv4 := Matrix(2,[-a,-d,1, a]);
            inv5 := Matrix(2,[-b,-d,1, b]);
            inv6 := PGLreduce(B*inv4);
            inv7 := PGLreduce(B*inv5);
            largern := 8;
            largerinvs := basicinvs cat [inv4, inv5, inv6, inv7];
            list cat:= [<f,largern,largerinvs>];
          else
           list cat:= [<f,basicn,basicinvs>];
          end if;
        end if;
      end if;
    end for;
    
    // Third case: A has no rational fixed points, B does.
    A  := Matrix(2,[K| 0, ns,1,0]);    // x --> ns/x
    B  := Matrix(2,[K|-1,  0,0,1]);    // x --> -x
    AB := Matrix(2,[K| 0,-ns,1,0]);    // x --> -ns/x
    
    d := ns;
    basicn := 4; 
    basicinvs := [I,A,B,AB];
    
    for a in K do 
      b := -a;
      if not IsSquare(a^2-d) and a ne 0 and a eq Min([a,b]) then
        f := (x^2 + 2*a*x + d)*(x^2 + 2*b*x + d);
        // It is not possible for d to equal a*b, because a*b = -a^2 is a square,
        // but d is a nonsquare. So we have no extra automorphisms.
        list cat:= [<f,basicn,basicinvs>];
      end if;
    end for;

  else 
  
    // q = 3 mod 4, and an even number of {A, B, A*B} have rational fixed points.
    
    ns := K!-1;

    // We will need elements u and v of K such that -1 = u^2 + v^2.
    for uu in Kstarsort do
      if IsSquare(-1-uu^2) then
        u := uu;
        v := Sqrt(-1-u^2);
        break uu;
      end if;
    end for;
    
    // First case: A and B have rational fixed points.
    A  := Matrix(2,[K| 0, 1,1,0]);    // x --> 1/x
    B  := Matrix(2,[K|-1, 0,0,1]);    // x --> -x
    AB := Matrix(2,[K| 0,-1,1,0]);    // x --> -1/x
    d := K!1;
    basicn := 4; 
    basicinvs := [I,A,B,AB];
    
    for a in K do 
      b := -a;
      if not IsSquare(a^2-d) and a ne 0 and a eq Min([a,b]) then
        f := (x^2 + 2*a*x + d)*(x^2 - 2*a*x + d);
        // It is not possible for d to equal a*b, because a*b = -a^2 is a nonsquare,
        // but d = 1. So we have no extra automorphisms.
       list cat:= [<f,basicn,basicinvs>];
      end if;
    end for;
    
    // Second case: A has no rational fixed points, B and A*B do.
    A  := Matrix(2,[K|  0,-1, 1, 0]);     // x --> -1/x
    B  := Matrix(2,[K| -1, 0, 0, 1]);     // x --> -x
    AB := Matrix(2,[K|  0, 1, 1, 0]);     // x --> 1/x
    
    d := ns;
    basicn := 4; 
    basicinvs := [I,A,B,AB];

    for a in K do 
      b := -a;
      if not IsSquare(a^2-d) and a eq Min([a,b,1/a,1/b]) then
        f := (x^2 + 2*a*x + d)*(x^2 + 2*b*x + d);
        if d eq a*b then
          // There are additional automorphisms
          inv4 := Matrix(2,[-a,-d,1, a]);
          inv5 := Matrix(2,[-b,-d,1, b]);
          inv6 := PGLreduce(B*inv4);
          inv7 := PGLreduce(B*inv5);
          largern := 8;
          largerinvs := basicinvs cat [inv4, inv5, inv6, inv7];
          list cat:= [<f,largern,largerinvs>];
        else
         list cat:= [<f,basicn,basicinvs>];
        end if;
      end if;
    end for;
    
    // Third case: none of A, B, A*B has rational fixed points.
    A  := Matrix(2,[K|   0, -1, 1,    0]);    // x --> -1/x
    B  := Matrix(2,[K| 1/u,  1, 1, -1/u]);    // x --> (x + u)/(u*x - 1)
    AB := Matrix(2,[K|  -u,  1, 1,    u]);    // x --> (-u*x + 1)/(x + u)
    
    d := ns;
    basicn := 4; 
    basicinvs := [I,A,B,AB];

    bada := [u,-1/u];
    for a in K do 
      if not a in bada and not IsSquare(a^2-d) then
        b := ( (u^2-1)*a + 2*u ) / (2*u*a - (u^2-1) );
        if a eq Min([a,b,d/a,d/b]) then
          f := (x^2 + 2*a*x + d)*(x^2 + 2*b*x + d);
          if d eq a*b then
            // There are additional automorphisms
            inv4 := Matrix(2,[-a,-d,1, a]);
            inv5 := Matrix(2,[-b,-d,1, b]);
            inv6 := PGLreduce(B*inv4);
            inv7 := PGLreduce(B*inv5);
            largern := 8;
            largerinvs := basicinvs cat [inv4, inv5, inv6, inv7];
            list cat:= [<f,largern,largerinvs>];
          else
           list cat:= [<f,basicn,basicinvs>];
          end if;
        end if;
      end if;
    end for;
  end if;
    
  assert &+[1/r[2] : r in list] eq (q-2)/8;
  
  return list;
end function;


//------------------------------------------------------------------------------

function fourpoints31(K);
  // Return all effective degree-4 divisors on P^1 that consist of a
  // single rational point plus three Galois conjugate elements of the
  // cubic extension, up to PGL2(K).
  // (q^3-q)/3 cubics and (q+1) rational points gives q*(q-1)*(q+1)^2/3.
  // Diving by PGL2 gives (q + 1)/3.
  // This will be the weighted sum of the divisors we output.
  
  // Put the rational point at infinity. This leaves us with a cubic.
  // In char 3, this is x^3 + a2*x^2 + a1*x + a0 and we know a0!=0 and
  // one of a2 and a1 is nonzero.
  // If a2 is nonzero scale so that it is 1. Then shift so that a2 = 0.
  // No automorphisms.
  // If a2 = 0 then scale so that a1 = -1 or a1 = -ns.
  // First try -ns: It's impossible, because x^3 - ns*x is an
  // F3 linear map with trivial kernel, so we'll always have a root.
  // So we have x^3 - x + a, where a is one of three choices, with trace 0, 1, or 2.
  // But trace 0 has a root. And by replacing x with -x, we may assume a0 has trace 1.
  
  // In other characteristics: Shift so trace is 0. If a1 is nonzero scale so a1 = a0.
  // No autos. But if a1 = 0 then must have q = 1 mod 3 and we get to extras.

  q := #K;
  R<x>:=PolynomialRing(K);
  I := Matrix(2,[K|1,0,0,1]);
  polys31 := [];

  if 0 eq q mod 3 then
    badvals := {a^3 + a^2  : a in K};
    badvals := Sort([a : a in badvals]);
    for a in K do 
      if not a in badvals then
        polys31 cat:= [<x^3 + x^2 - a, 1, [I]>];
      end if;
    end for;
    p,e := Explode(Factorization(q)[1]);
    nonzerotrace := K!1;
    while Trace(nonzerotrace,GF(3)) eq 0 do
      nonzerotrace *:= K.1;
    end while;
    A1 := Matrix(2,[K|1,1,0,1]);
    A2 := Matrix(2,[K|1,2,0,1]);
    polys31 cat:= [<x^3 + x^2 + nonzerotrace, 3, [I,A1,A2]>];
  else
    badvals := {a^3/(a+1) : a in K | a ne -1};
    badvals := Sort([a : a in badvals]);
    for a in K do 
      if not a in badvals then
        polys31 cat:= [<x^3 - a*x - a, 1, [I]>];
      end if;
    end for;
    if 1 eq q mod 3 then
      zeta := Roots(x^2+x+1)[1][1];
      A1 := Matrix(2,[zeta,0,0,1]);
      A2 := Matrix(2,[zeta^2,0,0,1]);
      p,e := Explode(Factorization(q)[1]);
      if 0 eq e mod 3 then
        noncube := K!2;
      else
        noncube := K.1;
      end if;
      polys31 cat:= [<x^3 - noncube,   3, [I,A1,A2]>,
                     <x^3 - noncube^2, 3, [I,A1,A2]>];
    end if;
  end if;
  
  assert &+[1/m[2] : m in polys31] eq (q + 1)/3;
  return polys31;
end function;


//------------------------------------------------------------------------------

function fourpoints4(K : ns := 0)
  // Given a finite field K of odd characteristic, find representatives for
  // the PGL(2,K) orbits of sets of four conjugate elements of P^1.
  // We represent such sets by monic separable polynomials of degree 4.
  // Try doing this with (nearly) all computations in K.
  // The optional input ns should be a nonsquare in K.
  
  q := #K;
  R<x>:=PolynomialRing(K);
  L := ext<K|2>;
  S<y>:=PolynomialRing(L);
  gen := PrimitiveElement(L);
  ns := K!ns; 
  if IsSquare(ns) then 
    ns := nonsquare(K);
  end if;
  beta := Roots(y^2-ns)[1][1];

  // Keep track of trace of gen^i, of trace of gen^i/beta, of norm of gen^i.


  n0 := Norm(gen,K);
  t0 := Trace(gen,K);
  tbeta0 := Trace(gen/beta,K);
  
  list := [];

  oldt := t0/n0;
  oldtbeta := -tbeta0/n0;

  t := t0;
  tbeta := tbeta0;
  n := n0;
  
  // Recursion coefficients
  r1 := t0^2-2*n0;
  r2 := -n0^2;
  
  upperlimit := Floor(q/4);
  
  I := Matrix(2,[K!1,0,0,1]);
  inv1 := Matrix(2,[K!0,1,1,0]);
  inv2 := Matrix(2,[K!0,ns,1,0]);
  

  for i in [1..upperlimit] do
    c3 := (4*n - 4)/(t - n - 1);
    c2 := (-2*t - 6*n - 6)/(t - n - 1);
    list cat:= [<x^4 + c3*x^3 + c2*x^2 + c3*x + 1, 2, [I,inv1]>];
    den := n - t + 1;
    c3 := 4*tbeta*ns/den;
    c2 := -2*ns*(n + 3*t + 1)/den;
    list cat:= [<x^4 + c3*x^3 + c2*x^2 + ns*c3*x + ns^2, 2, [I,inv2]>];
    
    // Update values of traces and norm
    newt := r1*t + r2*oldt;
    oldt := t;
    t := newt;
    
    newtbeta := r1*tbeta + r2*oldtbeta;
    oldtbeta := tbeta;
    tbeta := newtbeta;
    
    n *:= n0^2;
  end for;
  
  // Now for the final ones. 
  // If q = 1 mod 4 there is one more, of first type, and it has j = 1728.
  // If q = 3 mod 4 there are two more, of both types, and the second type has j = 1728.
  
  M := ext<K|4>;
  
  case q mod 4:
    when 1:
      c3 := (4*n - 4)/(t - n - 1);
      c2 := (-2*t - 6*n - 6)/(t - n - 1);
      h := x^4 + c3*x^3 + c2*x^2 + c3*x + 1;
      alpha1 := Roots(h,M)[1][1];
      alpha2 := alpha1^q;
      alpha3 := alpha2^q;
      alpha4 := alpha3^q;
      // want element of PGL(2,M) that takes alpha1, alpha2, alpha3 to
      // alpha2, alpha3, alpha4
      M1 := Matrix(2,[alpha1*(alpha3-alpha2), alpha2*(alpha1-alpha3), (alpha3-alpha2), (alpha1-alpha3)]);
      M2 := Matrix(2,[alpha2*(alpha4-alpha3), alpha3*(alpha2-alpha4), (alpha4-alpha3), (alpha2-alpha4)]);
      M3 := M2*M1^-1;
      aut := Matrix(2,[K|M3[1,1]/M3[2,1], M3[1,2]/M3[2,1], 1, M3[2,2]/M3[2,1]]);
      list cat:= [<h, 4, [I,aut,aut^2,aut^3]>];
    when 3:
      c3 := (4*n - 4)/(t - n - 1);
      c2 := (-2*t - 6*n - 6)/(t - n - 1);
      list cat:= [<x^4 + c3*x^3 + c2*x^2 + c3*x + 1, 2, [I,inv1]>];
    
      den := n - t + 1;
      c3 := 4*tbeta*ns/den;
      c2 := -2*ns*(n + 3*t + 1)/den;
      h := x^4 + c3*x^3 + c2*x^2 + ns*c3*x + ns^2;
      alpha1 := Roots(h,M)[1][1];
      alpha2 := alpha1^q;
      alpha3 := alpha2^q;
      alpha4 := alpha3^q;
      // want element of PGL(2,M) that takes alpha1, alpha2, alpha3 to
      // alpha2, alpha3, alpha4
      M1 := Matrix(2,[alpha1*(alpha3-alpha2), alpha2*(alpha1-alpha3), (alpha3-alpha2), (alpha1-alpha3)]);
      M2 := Matrix(2,[alpha2*(alpha4-alpha3), alpha3*(alpha2-alpha4), (alpha4-alpha3), (alpha2-alpha4)]);
      M3 := M2*M1^-1;
      aut := Matrix(2,[K|M3[1,1]/M3[2,1], M3[1,2]/M3[2,1], 1, M3[2,2]/M3[2,1]]);
      list cat:= [<h, 4, [I,aut,aut^2,aut^3]>];
  end case;

  return list;
end function;


/*
================================================================================
Functions for producing orbit representatives for Sym^6.
================================================================================
*/

function sixpoints111111(K)
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements of P^1(K).
  
  // Note that the number of such sextuples is (q+1) choose 6. Dividing this by
  // the size of PGL(2,q) we get (q-2)*(q-3)*(q-4)/720.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q-2)*(q-3)*(q-4)/720.
  // We check this at the end.
  
  // We normalize our collection of six points by assuming one is at oo, one
  // is at 0, and the sum of the others is 1. Every collection of six rational
  // points in P^1 can be put in such a form in at least one way, with one
  // exception: when the six points are the six elements of P^1(F_5). We handle
  // that case separately.
  
  // To choose which of these normalized forms to use, we use the one where the
  // ordered set of points other than 0 and oo comes first in some total 
  // ordering.
  
  
  q := #K;
  if q lt 5 then return []; end if;
  sortKstar := Sort([a : a in K | a ne 0]);
  R<x>:=PolynomialRing(K);
  polys111111 := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  
  for i1 in [1..q-4] do
    a1 := sortKstar[i1];
    for i2 in [i1+1..q-3] do
      a2 := sortKstar[i2];
      for i3 in [i2+1..q-2] do
        a3 := sortKstar[i3];
        a4 := 1 - a1 - a2 - a3;
        if a3 ge a4 then continue i3; end if;
            
        auts := false;
            
        basecase := Sort([a1,a2,a3,a4]);
            
        for i in [1..4] do
          if 1 ne 5*basecase[i] then
            s := 1/(1-5*basecase[i]);
            newcase := Sort([-basecase[i]*s] cat [(basecase[j]-basecase[i])*s : j in [1..4] | j ne i]);
            if newcase lt basecase then continue i3; end if;
            if newcase eq basecase then auts:= true; end if;
          end if;
        end for;
            
        // Put 0 at oo.
           
        newbase := [1/basecase[i] : i in [1..4]];

        sum := &+newbase;
        if sum ne 0 then
          s := 1/sum;
          newcase := Sort([a*s : a in newbase]);
          if newcase lt basecase then continue i3; end if;
          if newcase eq basecase then auts:= true; end if;
        end if;
              
        for j in [1..4] do
          if sum ne 5*newbase[j] then
            s := 1/(sum-5*newbase[j]);
            newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..4] | k ne j]);
            if newcase lt basecase then continue i3; end if;
            if newcase eq basecase then auts:= true; end if;
          end if;
        end for;

        for i in [1..4] do
          // send ai to oo and oo to 0... x --> 1/(x-ai)
          newbase := [-1/basecase[i]] cat [1/(basecase[j]-basecase[i]) : j in [1..4] | j ne i];
          
          sum := &+newbase;
          if sum ne 0 then
            s := 1/sum;
            newcase := Sort([a*s : a in newbase]);
            if newcase lt basecase then continue i3; end if;
            if newcase eq basecase then auts:= true; end if;
          end if;
              
          for j in [1..4] do
            if sum ne 5*newbase[j] then
              s := 1/(sum-5*newbase[j]);
              newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..4] | k ne j]);
              if newcase lt basecase then continue i3; end if;
              if newcase eq basecase then auts:= true; end if;
            end if;
          end for;
        end for;
              
        // We got one!
              
        aa := a2/a1;
        bb := a3/a1;
        cc := a4/a1;
        f := x*(x-1)*(x-aa)*(x-bb)*(x-cc);
        if auts then
          autgroup := automorphisms111111(aa,bb,cc);
        else
          autgroup := [I];
        end if;
        polys111111 cat:= [<f,#autgroup,autgroup>];
              
      end for;
    end for;
  end for;
  
  if 0 eq q mod 5 then
    f := x^5 - x;
    autgroup := automorphisms111111(K!2,K!3,K!4);
    polys111111 cat:= [<f, #autgroup, autgroup>];
  end if;
  
  assert &+[1/z[2] : z in polys111111] eq (q-2)*(q-3)*(q-4) / 720;
  
  return polys111111;
end function;



//------------------------------------------------------------------------------

function sixpoints21111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, two in the degree-2 extension of K and four in P^1(K).

  // Note that the number of irreducible monic quadratics is (q^2 - q)/2 and
  // the number of elements of P^1(K) is q + 1. We get (q^2 - q)/2 times
  // (q+1) choose 4 as the total number of such sextuples. Dividing this by the
  // size of PGL(2,K), we get q*(q-1)*(q-2)/48.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q*(q-1)*(q-2)/48.
  // We check this at the end.



  q := #K;
  R<x>:=PolynomialRing(K);
  I := Matrix(2,[K|1,0,0,1]);
  polys21111 := [];

  // First, get a list of representatives for all products of three or four
  // linears under the action of PGL(2,K).
  
  products := fourlinearreps(K);
    
  // Get a list of all irreducible quadratics.
  allquads := [x^2 + a*x + b : a,b in K | not IsSquare(a^2 - 4*b)];
  
  autgroups := Sort([a : a in {m[3] : m in products}]);

  for A in autgroups do
    // Compute representatives for the irreducible quadratics under the
    // action of A. 
    
    Aquads := [];
    for quad in allquads do
      quadauts := [];
      orbit := [quad];
      for M in A do 
        num := M[1,1]*x + M[1,2];
        den := M[2,1]*x + M[2,2];
        g := Numerator(Evaluate(quad,num/den)*den^2);
        g := g/Coefficient(g,Degree(g));
        orbit cat:= [g];
        if g eq quad then quadauts cat:= [M]; end if;
      end for;
      if quad eq Sort(orbit)[1] then
        Aquads cat:= [<quad,quadauts>];
      end if;
    end for;
    
    for i in [1..#products] do
      f, n, Ms := Explode(products[i]);
      if Ms eq A then
         // Run through all irreducible quadratics, up to the automorphisms of f.
        for quadandauts in Aquads do
          quad, quadauts := Explode(quadandauts);
          polys21111 cat:= [<f*quad, #quadauts, quadauts>];          
        end for;
      end if;
    end for;
  end for;
  
  
  assert &+[1/m[2] : m in polys21111] eq q*(q-1)*(q-2)/48;
  return polys21111;
end function;

//------------------------------------------------------------------------------


function sixpoints2211(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, four in the degree-2 extension of K and two in K.

  // Note that the number of irreducible monic quadratics is (q^2 - q)/2 and
  // the number of elements of P^1(K) is q + 1. Choosing two of each gives us
  // (q+1)*q/2 * q*(q-1)*(q^2 - q - 2)/8 sextics. Dividing this by the
  // size of PGL(2,K), we get q*(q^2 - q - 2)/16,
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q*(q^2 - q - 2)/16.
  // We check this at the end.

  // We will normalize by putting the rational points at 0 and oo.
  // Then we need all products of two irreducible quadratics, up to scaling.

  q := #K;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  
  I := Matrix(2,[K|1,0,0,1]);
  negone := Matrix(2,[K|-1,0,0,1]);
  
  polys2211 := [];
  

  // First, find all values of a such that x^2 + x + a is irreducible.
  
  nonsquares := [a : a in K | not IsSquare(a)];
  squares := [a*ns : a in nonsquares];

  goodas := [(1-m)/4 : m in nonsquares];   // So x^2 + x + a is irreducible.
  
  // The *invariant* of x^2 + u*x + v is v/u^2. Unchanged by scaling or
  // by inversion of roots.
  
  // First we find products of (scaled) versions of these quadratics, with
  // the first having smaller invariant than the second.
  // If we have (x^2 + x + a) * (x^2 + b*x + b^2*c)
  // then x --> a/x takes the product to
  // (x^2 + x + a)*(x^2 + (a/(b*c))*x + a^2/(b^2*c))
  // so we can also demand that b < a/(b*c) or  b = a/(b*c).
  // In the first case there are no automorphisms, because they would 
  // have to fix the factors, so would have to be x --> a/x, which doesn't
  // fix second factor.
  // In the second case, we have (x^2 + x + a)*(x^2 + b*x + a) with b!=1
  // and x --> a/x is an automorphism. (If b = -1 then invariants would be equal.)

  for a,c in goodas do
    if a lt c then
      aoverc := a/c;
      polys2211 cat:= [<x*(x^2 + x + a)*(x^2 + b*x + b^2*c), 1, [I]> : b in K | b ne 0 and b lt aoverc/b];
    end if;
  end for;
  
  for a in goodas do
    inv := Matrix(2,[0,a,1,0]);
    polys2211 cat:= [<x*(x^2 + x + a)*(x^2 + b*x + a), 2, [I,inv]> : b in K | b ne 0 and b^2 ne 1 and a lt a/b^2 and not IsSquare(b^2-4*a)];
  end for;          

  
  // Second, we have the products of scaled versions of these, both with the
  // same invariant.
  // (x^2 + x + a)*(x^2 + b*x + b^2*a)
  // Reordering the factors gives 
  // (x^2 + x + a)*(x^2 + (1/b)*x + a/b^2)
  // so we only choose b with b < 1/b or b = 1/b.

  // In first case, x --> a*b/x is an involution that switches factors.
  // In second case we have (x^2 + x + a)*(x^2 - x + a)
  // so x --> a/x and x --> -x and x --> -a/x are all involutions.

  for a in goodas do
    polys2211 cat:= [<x*(x^2 + x + a)*(x^2 + b*x + b^2*a), 2, [I,Matrix(2,[0,a*b,1,0])]> : b in K | b ne 0 and b lt 1/b];
    polys2211 cat:= [<x*(x^2 + x + a)*(x^2 -   x +     a), 4, 
                    [I,negone,Matrix(2,[0,a,1,0]),Matrix(2,[0,-a,1,0])]>];
  end for;        


  // Next, we have case where one factor has infinite invariant but other
  // one does not. Put the one with finite invariant first, and scale so
  // trace is -1.
  // (x^2 + x + a) * (x^2 - c)  with c nonsquare.
  // Replacing x with a/x fixes first factor, replaces x^2 - c with  x^2 - a^2/c,
  // so want c < a^2/c.
  
  // If c = a or c = -a then x --> a/x is an involution.
  

  polys2211 cat:= [<x*(x^2 + x + a)*(x^2 - c), 1, [I]> : a in goodas, c in nonsquares | a^2 ne c^2 and c lt a^2/c];
  
  polys2211 cat:= [<x*(x^2 + x + a)*(x^2 - a), 2, [I, Matrix(2,[0,a,1,0])]> : a in goodas | not IsSquare(a)];

  polys2211 cat:= [<x*(x^2 + x + a)*(x^2 + a), 2, [I, Matrix(2,[0,a,1,0])]> : a in goodas | not IsSquare(-a)];

  
  // Finally, both with infinite invariant.
  // (x^2 - n)*(x^2 - n*b^2)    where we can assume that b^2 < 1/b^2 or b^2 = 1/b^2.
  // In all cases, x --> -x  and x --> n*b/x and x --> -n*b/x are involutions.
  // In first case, no others.
  // In second case we have b^2 = -1 and  x --> b/x and x --> -b/x are involutions.

  polys2211 cat:= [<x*(x^2 - ns)*(x^2 - ns*b), 4, [I,negone,Matrix(2,[0,ns*Sqrt(b),1,0]),Matrix(2,[0,-ns*Sqrt(b),1,0])]> : b in squares | b lt 1/b];

  if IsSquare(K!-1) then
    b := Sqrt(K!-1);
    four := Matrix(2,[b,0,0,1]);
    auts:=[I,negone,Matrix(2,[0,ns*b,1,0]),Matrix(2,[0,-ns*b,1,0])];
    newauts := auts;
    for A in auts do 
      newauts cat:= [PGLreduce(A*four)];
    end for;
    
    polys2211 cat:= [<x*(x^2 - ns)*(x^2 + ns), 8, newauts>];
  end if;

  
  assert &+[1/m[2] : m in polys2211] eq q*(q^2 - q - 2)/16;
  return polys2211;
end function;


//------------------------------------------------------------------------------


function sixpoints222(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, all six in the degree-2 extension of K.

  // Note that the number of irreducible monic quadratics is (q^2 - q)/2, and
  // the number of triples of distinct such quadratics is this number choose 3.
  // Dividing this by the size of PGL(2,q) we get (q - 2)*(q^2 - q - 4)/48.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q - 2)*(q^2 - q - 4)/48.
  // We check this at the end.

  // Our plan is to use the mu invariant, which distinguishes PGL2 orbits of
  // products of irreducible quadratics. We start with a list of orbit reps
  // for PGL2 acting on such products. Given a product q1*q2 on the list, we
  // run through all possible irreducible quadratics q3. We accept the product
  // q1*q2*q3 if one of these conditions holds:
  //  (a) mu(q1*q2) < mu(q1*q3) and mu(q1*q2) < mu(q2*q3)
  //  (b) mu(q1*q3) = mu(q2*q3) < mu(q1*q2)
  // If, on the other hand, we have mu(q1*q2) = mu(q1*q3) = mu(q2*q3), then
  // we put q1*q2*q3 on a list for further consideration. We do this by finding
  // all ways to move q1*q2*q3 by PGL2 that leave q1 and q2 as factors of the
  // image, and then choose the smallest.
    

  q := #K;
  R<x>:=PolynomialRing(K);
  I := Matrix(2,[K|1,0,0,1]);
  polys222 := [];

  // First, get a list of representatives for all products of two irreducible
  // quadratics under the action of PGL(2,K).
  
  products := fourpoints22(K);
  fproducts := [<[a[1] : a in Factorization(f[1])],f[2],f[3]> : f in products];
  
  // Keep track of these by mu-invariant as well. Make an associative array,
  // indexed by mu, whose entries are sets of indices of our list of products.
  
  Mus := AssociativeArray();
  for i in [1..#fproducts] do
    mu := mu_invariant(fproducts[i][1][1],fproducts[i][1][2]);
    Mus[mu] := [i];
  end for;
  
  // Get a list of all irreducible quadratics.
  allquads := [x^2 + a*x + b : a,b in K | not IsSquare(a^2 - 4*b)];
  
  // Create a list of examples that we will need to consider in further
  // detail at the end. These will be products of three quadratics, such that
  // the mu-invariants of all pairs of quadratics are equal.
  
  trickyones := AssociativeArray();
  
  
  autgroups := Sort([a : a in {m[3] : m in products}]);

  for A in autgroups do
    // Compute representatives for the irreducible quadratics under the
    // action of A. 
    
    Aquads := [];
    for quad in allquads do
      quadauts := [];
      orbit := [quad];
      for M in A do 
        num := M[1,1]*x + M[1,2];
        den := M[2,1]*x + M[2,2];
        g := num^2 + Coefficient(quad,1)*num*den + Coefficient(quad,0)*den^2;
        g := g/Coefficient(g,2);
        orbit cat:= [g];
        if g eq quad then quadauts cat:= [M]; end if;
      end for;
      if quad eq Sort(orbit)[1] then
        Aquads cat:= [<quad,quadauts>];
      end if;
    end for;
    
    for i in [1..#fproducts] do
      ff, n, Ms := Explode(fproducts[i]);
      
      if Ms eq A then
    
        q1, q2 := Explode(ff);
        f := q1*q2;
        mu12 := mu_invariant(q1,q2);

        // Make a list of the involutions that fix q1 and q2 individually.
        invlist := [];
        for M in Ms do
          num := M[1,1]*x + M[1,2];
          den := M[2,1]*x + M[2,2];
          g := Numerator(Evaluate(q1,num/den));
          if g eq Coefficient(g,2)*q1 then
            g := Numerator(Evaluate(q2,num/den));
            if g eq Coefficient(g,2)*q2 then
              invlist cat:= [M];
            end if;
          end if;
        end for;

    
        // Run through all irreducible quadratics, up to the automorphisms of f.
        for quadandauts in Aquads do
          quad, quadauts := Explode(quadandauts);
          
          if not quad in [q1,q2] then

            mu13 := mu_invariant(q1,quad);
            mu23 := mu_invariant(q2,quad);
       
            case #{mu12,mu13,mu23}:
              when 3:
                if mu12 eq Sort([mu12,mu13,mu23])[1] then
                  auts := quadauts; //[a : a in quadauts | a in invlist];
                  polys222 cat:= [<f*quad, #auts, auts>];
                end if;

              when 2:
                if mu13 eq mu23 then
                  auts := quadauts;
                  polys222 cat:= [<f*quad, #auts, auts>];
                end if;

              when 1:
                // The trickiest case. Postpone analysis.
                if mu12 in Keys(trickyones) then
                  trickyones[mu12] cat:= [<q1,q2,quad>];
                else
                 trickyones[mu12] := [<q1,q2,quad>];
                end if;
            end case;
          end if;
        end for;
      end if;
    end for;
  end for;
  
  // OK. Now we are left with the tricky ones.
  for mu in Keys(trickyones) do
    taken := [];
    for t in trickyones[mu] do
      f := t[1]*t[2]*t[3];
      move := Set(mapsbetweenpairsofquadratics([t[1],t[2]],[t[1],t[2]])
                  cat 
                  mapsbetweenpairsofquadratics([t[1],t[2]],[t[1],t[3]])
                  cat 
                  mapsbetweenpairsofquadratics([t[1],t[2]],[t[2],t[3]]));
      images := {};
      for M in move do
        g := Numerator(Evaluate(f,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2])));
        g := g/Coefficient(g,6);
        images join:= {g};
      end for;
      f := Min(images);
      if not f in taken then
        taken cat:= [f];
        bool, autos := isomorphisms222(f,f);
        polys222 cat:= [<f, #autos, autos>];
      end if;
    end for;
  end for;

  assert  &+[1/m[2] : m in polys222] eq (q - 2)*(q^2 - q - 4)/48;
  return polys222;
end function;

//------------------------------------------------------------------------------

function sixpoints3111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, three in the degree-3 extension of K and the
  // rest in P^1(K).

  // Note that the number of irreducible monic cubics is (q^3 - q)/3 and the
  // number of triples of distinct elements of P^1(K) is (q^3 - q)/6. Dividing 
  // the product of these  by the size of PGL(2,q) we get (q^3 - q)/18.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^3 - q)/18.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  basecubic := irreducible3(K);
  
  // First, make a list of the orbits of P^1(K) under the action that
  // sends x to 1/(1-x). Don't include infinity. The method depends on
  // q mod 3...
  
  orbitlist := [[K|0,1]];
  
  case q mod 3:
    when 1:
      g := PrimitiveElement(K);
      zeta := g^((q-1) div 3);
      b := K!1;
      for i in [1..((q-1) div 3) - 1] do
        b *:= g;
        a := (-zeta*b + zeta^2)/(b-1);
        orbitlist cat:= [[a,1/(1-a),(a-1)/a]];
      end for;
      orbitlist cat:= [ [-zeta], [-zeta^2] ];

    when 2:
      L := ext<K|2>;
      g := PrimitiveElement(L);
      zeta := g^((q^2-1) div 3);
      h := g^(q-1);
      b := K!1;
      for i in [1..((q+1) div 3) - 1] do
        b *:= h;
        a := K!((-zeta*b + zeta^2)/(b-1));
        orbitlist cat:= [[a,1/(1-a),(a-1)/a]];
      end for;

    when 0:
      t := K!1;
      if Trace(t,GF(3)) eq 0 then
        g := PrimitiveElement(K);
        repeat t*:=g; 
        until Trace(t) ne 0;
      end if;
      for b in K do 
        if b ne 0 and Trace(b) eq 0 then
          a := (t - b)/b;
          orbitlist cat:= [[a,1/(1-a),(a-1)/a]];
        end if;
      end for;
      orbitlist cat:= [[K|-1]];
  end case;

  I := Matrix(2,[K|1, 0, 0, 1]);
  T := Matrix(2,[K|0,-1, 1,-1]);
  
  polys3111 := [];
  
  // First, points from 3 distinct orbits.
  // Choose first point in first orbit, then run through all points
  // in second and third orbits.
  
  for i in [1..#orbitlist-2] do
    a := orbitlist[i][1];
    for j in [i+1..#orbitlist-1] do
      for withinj in [1..#orbitlist[j]] do
        b := orbitlist[j][withinj];
        for k in [j+1..#orbitlist] do
          for withink in [1..#orbitlist[k]] do
            c := orbitlist[k][withink];
            polys3111 cat:= [<basecubic*(x-a)*(x-b)*(x-c), 1, [I]>];
          end for;
        end for;
      end for;
    end for;
  end for;
  
  // Next, two points in one orbit and third point in a different one.
  // Choose the first two points of the orbit with two, and let the
  // third point range over all other orbits. We have to explicitly add
  // in infinity for the third point.
  
  for i in [1..#orbitlist] do
    orbit := orbitlist[i];
    if #orbit gt 1 then
      a := orbit[1]; 
      b := orbit[2];
      if not a in {K|0,1} then
        polys3111 cat:= [<basecubic*(x-a)*(x-b), 1, [I]>];
      end if;
      for c in K do 
        if not c in orbit then
          polys3111 cat:= [<basecubic*(x-a)*(x-b)*(x-c), 1, [I]>];
        end if;
      end for;
    end if;
  end for;
  
  // Finally, all three points in the same orbit.
  
  for i in [1..#orbitlist] do
    orbit := orbitlist[i];
    case #orbit:
      when 1: ;
      when 2: polys3111 cat:= [<basecubic*(x-orbit[1])*(x-orbit[2]),              3, [I,T,T^2]>];
      when 3: polys3111 cat:= [<basecubic*(x-orbit[1])*(x-orbit[2])*(x-orbit[3]), 3, [I,T,T^2]>];
    end case;
  end for;
  
  assert &+[1/m[2] : m in polys3111] eq (q^3 - q)/18;
  return polys3111;
end function;

//------------------------------------------------------------------------------

function sixpoints321(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, three in the degree-3 extension of K, two in the degree-2
  // extension, and one in P^1(K).

  // Note that the number of irreducible monic cubics is (q^3 - q)/3, the
  // number of irreducible monic quadratics is (q^2-q)/2, and the number of
  // elements of P^1(K) is q + 1. Dividing the product of these by the size 
  // of PGL(2,q) we get (q^3 - q)/6.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^3 - q)/6.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  basecubic := irreducible3(K);
  ns := nonsquare(K);
  I := Matrix(2,[K|1,0,0,1]);
  
  // If q = 2 mod 3 then make a list of representatives for the orbits of P^1(K)
  // under the action that sends x to 1/(1-x). 
  // If q = 0 mod 3 or q = 1 mod 3, make a similar list of representatives, but
  // instead for orbits of monic irreducible quadratics.

  polys321 := [];

  case q mod 3:
    when 2:
      linearorbitreps := [K|0];
      L := ext<K|2>;
      g := PrimitiveElement(L);
      zeta := g^((q^2-1) div 3);
      h := g^(q-1);
      b := K!1;
      for i in [1..((q+1) div 3) - 1] do
        b *:= h;
        a := K!((-zeta*b + zeta^2)/(b-1));
        linearorbitreps cat:= [a];
      end for;

      // Now to enumerate all irreducible quadratics.
      

      for c in K do 
        if c ne 0 and c lt -c then
          for a in K do
            quad := x^2 + 2*a*x + a^2 - c^2*ns;
            polys321 cat:= [<basecubic*quad*(x-b), 1, [I]> : b in linearorbitreps];
          end for;
        end if;
      end for;

    when 1:
      quadorbitreps := [];
      L := ext<K|2>;
      gen := PrimitiveElement(L);
      onethird := (q^2-1) div 3;
      zeta := gen^onethird;
      b := L!1;
      for i in [1.. onethird - 1] do
        b *:= gen; // b = gen^i
        if 0 ne i mod (q+1) and i lt ((i*q) mod onethird) then
          // In this case b is not an element of K (first condition) and
          // we have not already considered its conjugate (second condition)
          a := (-zeta*b + zeta^2)/(b-1);
          quadorbitreps cat:= [MinimalPolynomial(a,K)];
        end if;
      end for;

      for quad in quadorbitreps do
        polys321 cat:= [<basecubic*quad, 1, [I]>]; // Infinity
        polys321 cat:= [<basecubic*quad*(x-a), 1, [I]> : a in K];
      end for;

    when 0:
      t := K!1;
      if Trace(t,GF(3)) eq 0 then
        g := PrimitiveElement(K);
        repeat t*:=g; 
        until Trace(t) ne 0;
      end if;
      L := ext<K|2>;
      quadorbitreps := [];
      for b in L do 
        if b lt b^q and Trace(b) eq 0 then
          a := (t - b)/b;
          quadorbitreps cat:= [MinimalPolynomial(a,K)];
        end if;
      end for;

      for quad in quadorbitreps do
        polys321 cat:= [<basecubic*quad, 1, [I]>]; // Infinity
        polys321 cat:= [<basecubic*quad*(x-a), 1, [I]> : a in K];
      end for;

  end case;
  
  assert &+[1/m[2] : m in polys321] eq (q^3 - q)/6;
  return polys321;
end function;

//------------------------------------------------------------------------------


function sixpoints33(K)
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, all 6 in the degree-3 extension of K.

  // Note that the number of irreducible monic cubics is (q^3 - q)/3 and the
  // number of pairs of distinct such is (q^3 - q)*(q^3 - q - 3)/18. Dividing 
  // by the size of PGL(2,q) we get (q^3 - q - 3)/18.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^3 - q - 3)/18.
  // We check this at the end.

  q := #K;
  R<x>:=PolynomialRing(K);
  basecubic := irreducible3(K);
  
  // This cubic is stable under the action of x --> 1/(1-x).

  matlist := [];
  
  for a in K do
    if not a in {K|0,1} and a eq Sort([a,(a - 1)/a,-1/(a - 1)])[1] then
      for d in K do
        if not d in {K|0,-1} and a eq Sort([a,-d,(d + 1)/d,1/(d + 1)])[1] then
          for b in K do
            if not b in {a*d, 0, d+1-a, -a, d} then
              biglist := [a, (a - 1)/a, -1/(a - 1),
                          -d, (d + 1)/d, 1/(d + 1),
                          b/d, (b - d)/b, -d/(b - d),
                          -b/a, (a + b)/b, a/(a + b),
                          (a + b)/(d + 1), (-d - 1)/(a + b - d - 1), (a + b - d - 1)/(a + b),
                          (-b + d)/(a - 1), (a - 1)/(a + b - d - 1), (a + b - d - 1)/(b - d)];
              Sort(~biglist);
              numequiv := #Set(biglist);
              if a ne biglist[1] then continue b; end if;
              if a eq biglist[2] then
                // Extra checking required.
                biggerlist := [
                    [ a , b , 1 , d ],
                    [ b/d , (-a - b)/d , 1 , (-d - 1)/d ],
                    [ (a + b)/(d + 1) , -a/(d + 1) , 1 , -1/(d + 1) ],
                    [ -1/(a - 1) , -d/(a - 1) , 1 , (b - d)/(a - 1) ],
                    [ -d/(b - d) , (d + 1)/(b - d) , 1 , (-a - b + d + 1)/(b - d) ],
                    [ (-d - 1)/(a + b - d - 1) , 1/(a + b - d - 1) , 1 , (-a + 1)/(a + b - d - 1) ],
                    [ (a - 1)/a , (b - d)/a , 1 , b/a ],
                    [ (b - d)/b , (-a - b + d + 1)/b , 1 , (-a - b)/b ],
                    [ (a + b - d - 1)/(a + b) , (-a + 1)/(a + b) , 1 , -a/(a + b) ],
                    [ -d , b , 1 , -a ],
                    [ (d + 1)/d , (-a - b)/d , 1 , -b/d ],
                    [ 1/(d + 1) , -a/(d + 1) , 1 , (-a - b)/(d + 1) ],
                    [ (-b + d)/(a - 1) , -d/(a - 1) , 1 , 1/(a - 1) ],
                    [ (a + b - d - 1)/(b - d) , (d + 1)/(b - d) , 1 , d/(b - d) ],
                    [ (a - 1)/(a + b - d - 1) , 1/(a + b - d - 1) , 1 , (d + 1)/(a + b - d - 1) ],
                    [ -b/a , (b - d)/a , 1 , (-a + 1)/a ],
                    [ (a + b)/b , (-a - b + d + 1)/b , 1 , (-b + d)/b ],
                    [ a/(a + b) , (-a + 1)/(a + b) , 1 , (-a - b + d + 1)/(a + b) ]];
                Sort(~biggerlist);
                numequiv := #Set(biggerlist);
                if [a,b,1,d] ne biggerlist[1] then continue b; end if;
              end if;
              checkauts := (numequiv le 9);
              matlist cat:= [<[a,b,1,d],checkauts>];
            end if;
          end for;
        end if;
      end for;
    end if;
  end for;
  
  for a in K do 
    if a ne 0 and a ne 1 and a eq Sort([a,1/a])[1] then
      for b in K do 
        if not b in {1,-a,1-a} then
          matlist cat:= [<[a,b,0,1], true>];
        end if;
      end for;
    end if;
  end for;
  
  for a in K do
    if a ne 0 then
      matlist cat:= [<[a,1,0,1],true>];
    end if;
  end for;
  
  for b in K do 
    if b ne 0 and b ne 1 and b eq Sort([b,-b])[1] then
      matlist cat:= [<[1,b,0,1],true>];
    end if;
  end for;
  
  I := Matrix(2,[K|1,0,0,1]);
  T := Matrix(2,[K|0,-1,1,-1]);
  
  polys33 := [];
  
  for pair in matlist do
    mat := pair[1];
    num := mat[1]*x + mat[2];
    den := mat[3]*x + mat[4];
    g := Numerator(Evaluate(basecubic,num/den)*den^3);
    g := g / Coefficient(g,3);
    
    check := pair[2];
    if not check then 
      polys33 cat:= [<basecubic*g, 1, [I]>];
      continue pair;
    end if;
    
    auts := [I];
    autsize := 1;

    M := Matrix(2,mat);
    if T*M eq M*T or T*M eq M*T^2 then
      auts cat:= [T,T^2];
      autsize *:= 3;
    end if;
    if Trace(M) eq 0 then
      auts cat:= [M*A : A in auts];
      autsize *:= 2;
    elif Trace(T*M) eq 0 then
      N := PGLreduce(T*M);
      auts cat:= [N*A : A in auts];
      autsize *:= 2;
    elif Trace(T^2*M) eq 0 then
      N := PGLreduce(T^2*M);
      auts cat:= [N*A : A in auts];
      autsize *:= 2;
    end if;
        
    polys33 cat:= [<basecubic*g, autsize, auts>];
  end for;
  
  assert &+[1/m[2] : m in polys33] eq (q^3 - q - 3)/18;
  return polys33;
end function;

//------------------------------------------------------------------------------


function sixpoints411(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, 4 in the degree-4 extension of K and 2 in K.
  
  // Note that the number of irreducible monic quartics is (q^4 - q^2)/4 and the
  // number of pairs of distinct rational points on P^1 is q*(q+1)/2. Dividing
  // the product of  these by the size of PGL(2,q) we get q^2 * (q + 1)/8.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q^2 * (q + 1)/8.
  // We check this at the end.

  q := #K;
  ns := nonsquare(K);
  R<x>:=PolynomialRing(K);
  
  quartics := fourpoints4(K : ns := ns);
  quadratics1 := quadraticreps(K,  1, "split");
  quadratics2 := quadraticreps(K, ns, "split");
  
  polys411 := [];
  
  I := Matrix(2,[K|1,0,0,1]);
  
  for four in quartics do
    f, n, auts := Explode(four);
    aut := auts[2];
    
    if n eq 2 then
      involution := aut;
    else
      involution := aut*aut;
    end if;

    v := involution[1,2]/involution[2,1];
    
    if n eq 2 then
      if v eq 1 then
        polys411 cat:= [<f*quad[1], 1, [I]> : quad in quadratics1 | quad[2] eq 1];
        polys411 cat:= [<f*quad[1], 2, [I, aut]> : quad in quadratics1 | quad[2] eq 2];
      else
        polys411 cat:= [<f*quad[1], 1, [I]> : quad in quadratics2 | quad[2] eq 1];
        polys411 cat:= [<f*quad[1], 2, [I, aut]> : quad in quadratics2 | quad[2] eq 2];
      end if;
    else
      // Our quartic has an automorphism alpha of order 4.

      if v eq 1 then
        quadratics := [quad[1] : quad in quadratics1];
      else
        quadratics := [quad[1] : quad in quadratics2];
      end if;
      
      alphanum := (aut[1,1]*x + aut[1,2]);
      alphaden := (aut[2,1]*x + aut[2,2]);

      for quad in quadratics do
        g := quad;
        orbit := {g};
        for i in [1..3] do
          g := Numerator(Evaluate(g,alphanum/alphaden)*alphaden^2);
          g := g / Coefficient(g,Degree(g));
          orbit join:= {g};
        end for;
        
        reps := [g : g in orbit | g in quadratics];

        if quad eq Sort(reps)[1] then
          // Continue processing, we've got the primary representative.
          case #orbit:
            when 1:
              // The quadratic is fixed by all four automorphisms of the quartic.
              polys411 cat:= [<f*quad, 4, [aut^i : i in [0..3]]>];
            when 2:
              // The quadratic is fixed by the quartic's involution but that's all.
              polys411 cat:= [<f*quad, 2, [I, involution]>];
            when 4:
              // The quadratic is not fixed by any nontrivial automorphism of the quartic.
              polys411 cat:= [<f*quad, 1, [I]>];
          end case;
        end if;
      end for;            
      
    end if;
  end for;

  assert &+[1/m[2] : m in polys411] eq q^2 * (q + 1)/8;
  return polys411;
end function;


//------------------------------------------------------------------------------

function sixpoints42(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, 4 in the degree-4 extension of K and 2 in the 
  // quadratic extension of K.
  
  // Note that the number of irreducible monic quartics is (q^4 - q^2)/4 and the
  // number of monic irreducible quadratics is (q^2 - q)/2. Dividing the product
  // of  these by the size of PGL(2,q) we get q^2 * (q - 1)/8.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q^2 * (q - 1)/8.
  // We check this at the end.
  
  q := #K;
  ns := nonsquare(K);
  R<x>:=PolynomialRing(K);
  
  quartics := fourpoints4(K : ns := ns);
  quadratics1 := quadraticreps(K,  1, "irreducible");
  quadratics2 := quadraticreps(K, ns, "irreducible");
  
  polys42 := [];
  
  I := Matrix(2,[K|1,0,0,1]);
  
  for four in quartics do
    f, n, auts := Explode(four);
    aut := auts[2];
    
    if n eq 2 then
      involution := aut;
    else
      involution := aut*aut;
    end if;

    v := involution[1,2]/involution[2,1];
    
    if n eq 2 then
      if v eq 1 then
        polys42 cat:= [<f*quad[1], 1, [I]> : quad in quadratics1 | quad[2] eq 1];
        polys42 cat:= [<f*quad[1], 2, [I,aut]> : quad in quadratics1 | quad[2] eq 2];
      else
        polys42 cat:= [<f*quad[1], 1, [I]> : quad in quadratics2 | quad[2] eq 1];
        polys42 cat:= [<f*quad[1], 2, [I,aut]> : quad in quadratics2 | quad[2] eq 2];
      end if;
    else
      // Our quartic has an automorphism alpha of order 4.

      if v eq 1 then
        quadratics := [quad[1] : quad in quadratics1];
      else
        quadratics := [quad[1] : quad in quadratics2];
      end if;
      
      alphanum := (aut[1,1]*x + aut[1,2]);
      alphaden := (aut[2,1]*x + aut[2,2]);

      for quad in quadratics do
        g := quad;
        orbit := {g};
        for i in [1..3] do
          g := Numerator(Evaluate(g,alphanum/alphaden)*alphaden^2);
          g := g / Coefficient(g,Degree(g));
          orbit join:= {g};
        end for;
        
        reps := [g : g in orbit | g in quadratics];

        if quad eq Sort(reps)[1] then
          // Continue processing, we've got the primary representative.
          case #orbit:
            when 1:
              // The quadratic is fixed by all four automorphisms of the quartic.
              polys42 cat:= [<f*quad, 4, [I,aut,aut^2,aut^3]>];
            when 2:
              // The quadratic is fixed by the quartic's involution but that's all.
              polys42 cat:= [<f*quad, 2, [I,involution]>];
            when 4:
              // The quadratic is not fixed by any nontrivial automorphism of the quartic.
              polys42 cat:= [<f*quad, 1, [I]>];
          end case;
        end if;
      end for;            
      
    end if;
  end for;

  assert &+[1/m[2] : m in polys42] eq q^2 * (q - 1)/8;
  return polys42;
end function;

            
//------------------------------------------------------------------------------            

function sixpoints51(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, 1 in K and 5 in the degree-5 extension of K.
  
  // Note that the number of irreducible monic quintics is (q^5 - q)/5 and the
  // number of rational points on P^1 is q + 1, and dividing the product of 
  // these by the size of PGL(2,q) we get (q + 1)*(q^2 + 1)/5.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q + 1)*(q^2 + 1)/5.
  // We check this at the end.
  
  
  q := #K;
  p, e := Explode(Factorization(q)[1]);

  R<x>:=PolynomialRing(K);
  L := ext<K|5>;
  I := Matrix(2,[K|1,0,0,1]);
  
  list := [];
  polys51 := [];
    
  // Find a normal basis.
  i := 0;
  g := PrimitiveElement(L);
  repeat 
    i +:= 1;
    a1 := g^i;
    M := Matrix(5, 5, &cat[Eltseq(a1^(q^i),K) : i in [0..4]]);
  until Rank(M) eq 5;
    
  a2 := a1^q;
  a3 := a2^q;
  a4 := a3^q;
  a5 := a4^q;

  
  if p eq 5 then
  
    /*
    Write elements of L in the normal basis. Normalize so that first
    coefficient is 0 and first nonzero coefficient is 1.
    This takes care of a*x + b group. Then rotate, and renormalize.
    For the main case, 
      *** we assume that all coefficients are distinct ***
    so that normal forms have no 0s other than first coefficient.
    
       [ 0, 1,           a,           b,           c ]
       [ 0, 1, (1-b)/(1-a), (1-c)/(1-a),     1/(1-a) ]
       [ 0, 1, (a-c)/(a-b),     a/(a-b), (a-1)/(a-b) ]
       [ 0, 1,     b/(b-c), (b-1)/(b-c), (b-a)/(b-c) ]
       [ 0, 1, (c-1)/c    , (c-a)/c    , (c-b)/c     ]
       
    We also first run through the case where no "special conditions" hold,
    that is, when none of the third column elements beneath the first row are a.
    Special conditions translate to:
      b := a^2 - a + 1 ;       // 1st and 2nd equal
      c := a*(1 + b - a);      // 1st and 3rd equal
      c := b - b/a;            // 1st and 4th equal
      c := 1/(1-a);            // 1st and 5th equal
  
    */
    
    K01 := [a : a in K | a ne 1 and a ne 0];
    
    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)/(a-b) and a lt b/(b-c) and a lt (c-1)/c then
              list cat:= [Vector(5,[L!0,1,a,b,c])];
            end if;
          end for;
        end if;
      end for;
    end for;
    
    // Continue to assume that a,b,c are distinct and different from 0 and 1.
    // But now go through special cases, assuming that *exactly one* holds.

    // b := a^2 - a + 1 ;       // 1st and 2nd equal
    
    for a in K01 do
      b := a^2 - a + 1;
      // Note that b != a automatically, since otherwise we would have a = 1.
      
      for c in K01 do
        if c ne a and c ne b and a lt (a-c)/(a-b) and a lt b/(b-c) and a lt (c-1)/c then
          if [b, c] lt [(1-c)/(1-a), 1/(1-a)] then
            list cat:= [Vector(5,[L!0,1,a,b,c])];
          end if;
        end if;
      end for;
    end for;
    
    // c := a*(1 + b - a);      // 1st and 3rd equal

    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          c := a*(1 + b - a); 
          if c ne a and c ne b and a lt b/(b-c) and a lt (c-1)/c then
            if [b,c] lt [a/(a-b), (a-1)/(a-b)] then
              list cat:= [Vector(5,[L!0,1,a,b,c])];
            end if;
          end if;
        end if;
      end for;
    end for;
    
    // c := b - b/a;            // 1st and 4th equal
    
    for a in K01 do 
      a1inv := 1/(1-a);
      ainv := 1/a;
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          c := b*(1-ainv);
          if c ne a and c ne b and a lt (a-c)/(a-b) and a lt (c-1)/c then
            if [b,c] lt [(b-1)/(b-c), (b-a)/(b-c)] then
              list cat:= [Vector(5,[L!0,1,a,b,c])];
            end if;
          end if;
        end if;
      end for;
    end for;
    
    
    // c := 1/(1-a);            // 1st and 5th equal
    
    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          c := a1inv;
          if c ne a and c ne b and a lt (a-c)/(a-b) and a lt b/(b-c) then
            if [b,c] lt [(c-a)/c, (c-b)/c] then
              list cat:= [Vector(5,[L!0,1,a,b,c])];
            end if;
          end if;
        end if;
      end for;
    end for;
                


    /* What do two simultaneous special cases look like?
    
    1, 2, 3:   b := a^2 - a + 1;       c := a*(1 + b - a); 
    
    1, 2, 4:   b := a^2 - a + 1;       c := b - b/a;  
    
    1, 2, 5:   b := a^2 - a + 1;       c := 1/(1-a);
    
    1, 3, 4:   c := a*(1 + b - a);     c := b - b/a;  

                b - b/a = a + a*b - a^2
                b * (1 - 1/a - a) = a - a^2
                b*(-a^2 + a - 1) = a^2*(1-a)
                b :=  a^2*(a - 1) / (a^2 - a + 1);
                


    
    1, 3, 5:   c := a*(1 + b - a);     c := 1/(1-a);
    
               1/(1-a) = a*(1 + b - a)
               1 + b - a = 1/(a-a^2)
               b := 1/(a-a^2) + a - 1
    
    1, 4, 5:   c := b - b/a;           c := 1/(1-a);
    
               b*(1-1/a) = 1/(1-a)
               b := -a/(a-1)^2;
               
    */            
        
    specials := {};
    
    
    for a in K01 do
 
      b := a^2 - a + 1;
      c := a*(1 + b - a); 
      if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;

      c := b - b/a;  
      if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;

      c := 1/(1-a);
      if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;

      b := 1/(a-a^2) + a - 1;
      c:= a*(1 + b - a);
      if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;
      
      b := -a/(a-1)^2;
      c := b - b/a;    
      if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;
      
      if a^2 - a + 1 ne 0 then
        b :=  a^2*(a - 1) / (a^2 - a + 1);
        c := a*(1 + b - a);
        if #{0,1,a,b,c} eq 5 then specials join:= {[0,1,a,b,c]}; end if;
      end if;
      
    end for;
    
    
    /* 
    Where do the sets with automorphisms fall in this classification?
    Up to ax+b group, there is only one:
    x^5 - x = e
    for some e in K with nonzero trace to GF(5).

    If this corresponds to [u, v, w, x, y]
    then acting by Galois changes this to 
    [v, w, x, y, u]
    and also to
    [u + f, v + f, w + f, x + f, y + f]
    where 1 = [f, f, f, f, f]   i.e. f := 1/Trace_{L/K}(alpha) for a generator of our normal basis.
    
    so our vector is 
    [u, u + f, u + 2*f, u+3*f, u+4*f]
    
    Normalized, this is
    [0, 1, 2, 3, 4]
    And we check that is is equal to all of its normalized conjugates.
    */
    
    veryspecial := [K!0,1,2,3,4];
    specials := {a : a in specials | not a eq veryspecial};

    for s in specials do
      zero, one, a, b, c := Explode(s);
      if s lt [ 0, 1, (1-b)/(1-a), (1-c)/(1-a),     1/(1-a) ] and
         s lt [ 0, 1, (a-c)/(a-b),     a/(a-b), (a-1)/(a-b) ] and
         s lt [ 0, 1,     b/(b-c), (b-1)/(b-c), (b-a)/(b-c) ] and
         s lt [ 0, 1, (c-1)/c    , (c-a)/c    , (c-b)/c     ] then
        list cat:= [Vector(5,[L!zero,one,a,b,c])];  
      end if;
    end for;


    // Vectors of type 2111
    // [0, 0, 1, b, c]    b,c distinct, nonzero, not equal to 1
    // [0, 1, 0, b, c]
    
    // Vectors of type 221
    // [0, 0, 1, 1, c]    c!=0, c!=1
    // [0, 1, 0, 1, c]    c!=0, c!=1
    // [0, 1, 1, 0, c]    c!=0, c!=1
    
    // Vectors of type 311
    // [0, 0, 0, 1, c]    c!=0, c!=1
    // [0, 0, 1, 0, c]    c!=0, c!=1
    
    // Vectors of type 32
    // [0, 0, 0, 1, 1]
    // [0, 0, 1, 0, 1]
    
    // Vectors of type 41
    // [0, 0, 0, 0, 1]
    
    // Vectors of type 5 --- none. These correspond to elements of K.

    for b, c in K01 do
      if b ne c then
        list cat:= [Vector(5,[L!0,0,1,b,c])];
        list cat:= [Vector(5,[L!0,1,0,b,c])];
      end if;
    end for;
    
    for c in K01 do
      list cat:= [Vector(5,[L!0,0,1,1,c])];
      list cat:= [Vector(5,[L!0,1,0,1,c])];
      list cat:= [Vector(5,[L!0,1,1,0,c])];
      list cat:= [Vector(5,[L!0,0,0,1,c])];
      list cat:= [Vector(5,[L!0,0,1,0,c])];
    end for;

    list cat:= [Vector(5,[L!0,0,0,1,1])];
    list cat:= [Vector(5,[L!0,0,0,0,1])];
    list cat:= [Vector(5,[L!0,0,1,0,1])];
    
    
    avec := Vector([a1,a2,a3,a4,a5]);
    
    for v in list do
      polys51 cat:= [<MinimalPolynomial(InnerProduct(v,avec),K),1,[I]>];
    end for;
   
    Z := Matrix(2,[K|1,1,0,1]);
    
    // find an element of K whose trace to GF(5) is nonzero.
    g := PrimitiveElement(K);
    t := K!1;
    while Trace(t,GF(5)) eq 0 do
      t*:=g;
    end while;

    polys51 cat:= [<x^5 - x - t, 5, [Z^i : i in [0..4]]>];

     
  else
    // We are not in characteristic 5.
    
    
    /*

    Consider trace-0 elements. Basis for them (in terms of ai's):
    [1,0,0,0,-1]
    [0,1,0,0,-1]
    [0,0,1,0,-1]
    [0,0,0,1,-1]
    
    1. Vectors with no zeros. Enumerate as
         [1,   a,   b,   c,   d]
       where a,b,c, d:=-a-b-c-1 are nonzero 
       Scaled and rotated:
         [1, b/a, c/a, d/a, 1/a]
         [1, c/b, d/b, 1/b, a/b]
         [1, d/c, 1/c, a/c, b/c]
         [1, 1/d, a/d, b/d, c/d]
         
         Can just check second coordinates as long as:
           b != a^2
           c != a*b
           d != a*c
           1 != a*d
         
    2. Vectors with one zero. Place it first.
         [0,1,a,b,-a-b-1]
       where a,b,a+b+1 are nonzero
       
    3. Vectors with two zeroes.
         [0,0,1,a,-1-a]           a, a+1 nonzero
         [0,1,0,a,-1-a]           a, a+1 nonzero
         
    4. Vectors with three zeroes
         [0,0,0,1,-1]
         [0,0,1,0,-1]
         
    
    */
    
    Kstar := [a : a in K | a ne 0];

    // First, no special cases
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            d := -a-b-c-1;
            if d ne 0 and a lt c*binv and a lt d/c and a lt 1/d then
              list cat:= [Vector(5,[L!1,a,b,c,d])];
            end if;
          end for;
        end if;
      end for;
    end for;
    
/* Special case: b = a^2, c != a*b, d != a*c, 1 != a*d

         [1,     a,   a^2,   c,   d]
         [1,     a,   c/a, d/a, 1/a]
         [1, c/a^2, d/a^2, 1/a^2, a/a^2]
         [1, d/c  ,   1/c, a/c, a^2/c]
         [1, 1/d  ,   a/d, a^2/d, c/d]

*/
    // b = a^2
    for a in Kstar do
      ainv := 1/a;
      atwo := a^2;
      ainvtwo := ainv^2;
      b := a^2;
      for c in Kstar do
        d := -a-b-c-1;
        if d ne 0 and a lt c*ainvtwo and a lt d/c and a lt 1/d then
          if [b, c, d] lt [c*ainv, d*ainv, ainv] then
            list cat:= [Vector(5,[L!1,a,b,c,d])];
          end if;
        end if;
      end for;
    end for;
    
/* Special case: b != a^2, c = a*b, d != a*c, 1 != a*d

-a-b-a*b-1 != a*c

b^2 eq -a-b-a*b-1 = -(a+1)*(b+1)


         [1,   a,   b, a*b,   d]
         [1, b/a, c/a, d/a, 1/a]
         [1,   a, d/b, 1/b, a/b]
         [1, d/c, 1/c, a/c, b/c]
         [1, 1/d, a/d, b/d, c/d]

*/
    
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do
        if a lt b*ainv then
          binv := 1/b;
          c := a*b;
          d := -a-b-c-1;
          if d ne 0 and a lt d/c and a lt 1/d then
            if [b, c, d] lt [d*binv,binv,a*binv] then
              list cat:= [Vector(5,[L!1,a,b,c,d])];
            end if;
          end if;
        end if;
      end for;
    end for;
    
/* Special case: b != a^2, c != a*b, d = a*c, 1 != a*d

-1-a-b-c = a*c
b = -(1+a)*(1+c)

         [1,   a,   b,   c,   d]
         [1, b/a, c/a, d/a, 1/a]
         [1, c/b, d/b, 1/b, a/b]
         [1,   a, 1/c, a/c, b/c]
         [1, 1/d, a/d, b/d, c/d]

*/
    
    for a in Kstar do
      if a ne -1 then
        ainv := 1/a;
        for c in Kstar do
          if c ne -1 then
            b := -(a+1)*(c+1);
            d := -a-b-c-1;
            if  a lt b*ainv and a lt c/b and a lt 1/d then
              cinv := 1/c;
              if [b, c, d] lt [cinv,a*cinv,b*cinv] then
                list cat:= [Vector(5,[L!1,a,b,c,d])];
              end if;
            end if;
          end if;
        end for;
      end if;
    end for;
    
    
/* Special case: b != a^2, c != a*b, d = !a*c, 1 = a*d

1 = a*(-1-a-b-c)
a + b + c + 1 = -1/a
c = -1 - b - a - 1/a

         [1,   a,   b,   c,   d]
         [1, b/a, c/a, d/a, 1/a]
         [1, c/b, d/b, 1/b, a/b]
         [1, d/c, 1/c, a/c, b/c]
         [1,   1, a^2, a*b, a*c]

*/
    
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do
        if a lt b*ainv then
          c := -1-a-b-ainv;
          d := -a-b-c-1;
          if c ne 0 and a lt c/b and a lt d/c then
            if [b, c, d] lt [a^2, a*b, a*c] then
              list cat:= [Vector(5,[L!1,a,b,c,d])];
            end if;
          end if;
        end if;
      end for;
    end for;



/*
What do two special cases look like?

b = a^2    c = a*b

b := a^2 
c := a^3;
d := -1 - a - b - c



b = a^2    d = a*c

-1 - a - a^2 - c = a*c
(a+1)*c = -1 -a - a^2

b := a^2
c := (-1-a-a^2)/(1 + a)
d := a*c



b = a^2    1 = a*d

a*(-1-a-a^2-c) = 1

b := a^2;
d := 1/a
c := -1 -a - a^2 - d



c = a*b    d = a*c

-1-a-b-a*b = a*a*b
-1-a = b*(a^2+a+1)

b := -(a+1)/(a^2 + a + 1)
c := a*b;
d := -1-a-b-c;



c = a*b     1 = a*d

1 = a*(-1-a-b-a*b)
-1/a = (a+1)*(b+1)
b + 1 = -1/(a^2 + a)
b = -(a^2 + a + 1)/(a^2 + a)
c := a*b;
d := -1-a-b-c;



d = a*c      1 = a*d

c := 1/a^2

b = -1-a-1/a-1/a^2 = -a - 1 - (a+1)/a^2 = -(a+1)(a^2+a+1)/a^2;

b := -(a+1)(a^2+a+1)/a^2;
c := 1/a^2;
d := -1-a-b-c

*/

    specials := {};
    for a in Kstar do
      b := a^2; c:= a^3; d := -1-a-b-c;
      if d ne 0 then specials join:= {[1,a,b,c,d]}; end if;
      
      b := a^2; d := 1/a; c := -1-a-b-d;
      if c ne 0 then specials join:= {[1,a,b,c,d]}; end if;

       c := 1/a^2; b := -(a+1)*(a^2+1)*c; d := -1-a-b-c;
      if b*d ne 0 then specials join:= {[1,a,b,c,d]}; end if;
      
      if a ne -1 then
        b := a^2; c := -(a^2+a+1)/(1+a); d := -1-a-b-c;
        if c*d ne 0 then specials join:= {[1,a,b,c,d]}; end if;

        b := -(a^2+a+1)/(a^2+a); c := a*b; d := -1-a-b-c;
        if b*d ne 0 then specials join:= {[1,a,b,c,d]}; end if;
      end if;
      
      if a^2 + a + 1 ne 0 then
        b := -(a+1)/(a^2+a+1); c := a*b; d := -1-a-b-c;
        if b*d ne 0 then specials join:= {[1,a,b,c,d]}; end if;
      end if;
    end for;
    
    if 1 eq q mod 5 then
      zeta := Roots(x^4 + x^3 + x^2 + x + 1)[1][1];
      veryspecials := [[a^i : i in [0..4]] : a in [zeta^j : j in [1..4]]];
      specials := {a : a in specials | not a in veryspecials};
    end if;
    
    for s in specials do
      o, a, b, c, d := Explode(s);
      if s lt [1, b/a, c/a, d/a, 1/a] and
         s lt [1, c/b, d/b, 1/b, a/b] and
         s lt [1, d/c, 1/c, a/c, b/c] and
         s lt [1, 1/d, a/d, b/d, c/d] then
        list cat:= [Vector(5,[L!1,a,b,c,d])];  
      end if;
    end for;

        
    // Vectors with one zero. Place it first.
    
    for a in Kstar do
      for b in Kstar do
        if a+b+1 ne 0 then
          list cat:= [Vector(5,[L!0,1,a,b,-1-a-b])];
        end if;
      end for;
    end for;
       
    // Vectors with two zeroes.
    
    for a in Kstar do
      if a+1 ne 0 then
        list cat:= [Vector(5,[L!0,0,1,a,-1-a])];
        list cat:= [Vector(5,[L!0,1,0,a,-1-a])];
      end if;
    end for;

    // Vectors with three zeroes.

    list cat:= [Vector(5,[L!0,0,0,1,-1])];
    list cat:= [Vector(5,[L!0,0,1,0,-1])];


    avec := Vector([a1,a2,a3,a4,a5]);
    
    for v in list do
      polys51 cat:= [<MinimalPolynomial(InnerProduct(v,avec),K),1,[I]>];
    end for;

    if 1 eq q mod 5 then
      if 0 eq ((q-1) div (p-1)) mod 5 then
        a := PrimitiveElement(K);
      else
        a := K!PrimitiveElement(GF(p));
      end if;

      Z := Matrix(2,[zeta,0,0,1]);
      for i in [1..4] do
        polys51 cat:= [<x^5 - a^i,5,[Z^i : i in [0..4]]>];
      end for;
    end if;
    
  end if;
  

  assert &+[1/m[2] : m in polys51] eq (q + 1)*(q^2 + 1)/5;
  return polys51;
end function;


//------------------------------------------------------------------------------

function sixpoints6(K);
  // K is a finite field of size q = p^e, with p odd. Return representatives
  // of all PGL(2,K) orbits of Galois-stable sextuples of elements of the
  // degree-6 extension of K.
  
  // Note that the number of irreducible monic sextics is
  // (q^6 - q^3 - q^2 + q)/6 = (q^3 - q) * (q^3 + q - 1)/6,
  // and dividing by the size of PGL(2,q) we get (q^3 + q - 1)/6.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^3 + q - 1)/6.
  // We check this at the end.
  
  
  // We produce the sextics by applying elements of PGL(2,F_{q^2}) to 
  // the root in F_{q^3} of an irreducible cubic over F_q.
  // We only list elements of PGL(2,F_{q^2}) up to the left action
  // of PGL(2,K).
  
  // IN ADDITION: Galois conjugate elements of PGL(2,F_{q^2}) give
  // isomorphic sextics, as do rotations of the vector specifiying
  // where oo, 0, and 1 go to. So how do we get a unique representative
  // for an element of PGL(2,F_{q^2}) specified by (r, s, t)?
  
  // First: If exactly two of r,s,t lie in K, rotate so that they are the first
  // two elements. After using PGL(2,L), we get  oo, 0, beta + a. Conjugation
  // gives oo, 0, -beta + a, rescaling by -1 gives oo, 0, beta - a, so we need
  // only choose a up to sign.
  
  // Second: If exactly one of r,s,t lies in K, rotate so that it is in the 
  // first position. We get oo, beta, b*beta + a with b nonzero and with 
  // (a,b)!=(0,1). Conjugation and multiplication by -1 gives
  // oo, beta, b*beta - a, so once again choose a only up to sign.

  // Third: If two of r,s,t are conjugate, rotate so that they are the first
  // two. We get beta, -beta, theta for theta in beta action reps. 
  // Negating and conjugating gets us in the same beta orbit, so
  // all theta are good.

  // Fourth: Now none of r,s,t lies in K, and no two are conjugate.
  // We demand that if (r,s,t) is in the right order then we only
  // take it if it "comes before" the normal form of its conjugate.
  // Given that r = beta and s is a beta orbit rep,
  // to normalize the conjugate we start with (-rbar, -sbar, -tbar).
  // -rbar = beta so that's good.
  // -sbar is in the same orbit as s so we find the transformation
  // that fixes beta and takes -sbar to s, then apply it to t to get t',
  // and we demand that t \le t'.
  
  
  // Compute the 3 cross ratios
  // jr = (r,s,t,rbar), js = (s,t,r,sbar), jt = (t,r,s,tbar). 
  // If exactly two are equal, normalize by insisting that they are the
  // first two.

  // If they are all equal, we're good, because rotating will not change
  // the class of the triple.
  
  // Summarizing these last two conditions, we see that if j1 = j2 then
  // we accept the triple as being normalized.

  // So now assume that all the j's are distinct.
  // If two are conjugates of one another, demand they are first.
  
  // So now at this point either all three are equal, or the three sets 
  // {jr,jrbar}, {js,jsbar}, {jt,jtbar} are distinct. In latter case, rotate so
  // that {jr,jrbar} is first in some ordering. Left with the case where 
  // jr = js = jt
  
  // r      s      t      rbar
  // s      t      r      sbar
  // t      r      s      tbar
  
  // so there's an order-3 element of PGL(2,Fq2) that rotates r, s, t
  // and rbar,sbar,tbar. So it must be an element of PGL(2,K).
  // And this means that the normal form of (r,s,t) does not depend
  // on whether we rotate the triple first, so we only see each normal
  // form once.

  // r      s      t      rbar
  // sbar   tbar   rbar   s

  q := #K;
  ns := nonsquare(K);
  R<x>:=PolynomialRing(K);
  L<beta>:=ext<K | x^2 - ns>;
  I := Matrix(2,[K|1,0,0,1]);

  
  // First
  // oo, 0, beta + a
  // with a nonzero:
  reps := [<Matrix(2,[beta+a, 0, 0, 1]), 1, [I]> : a in K | a eq Sort([a,-a])[1] and a ne 0];

  // with a = 0, in which case we get an involution:
  aut := Matrix(2,[K| -1,0,0,1]);
  reps cat:= [<Matrix(2,[beta, 0, 0, 1]), 2, [aut]>];
 
  
  // Second
  // oo, beta, theta    for theta = b*beta + a with a up to sign and b nonzero and with (b,a) != (1,0)
  // with a nonzero:
  reps cat:= [<Matrix(2,[(b*beta+a)-beta, beta, 0, 1]), 1, [I]> : b,a in K | a eq Sort([a,-a])[1] and b ne 0 and a ne 0];

  // with a = 0, in which case we get an involution:
  aut := Matrix(2,[K| -1,0,0,1]);
  reps cat:= [<Matrix(2,[(b*beta)-beta, beta, 0, 1]), 2, [aut]> : b in K | b ne 0 and b ne 1];

  
  orbitreps := betaorbitreps(K,beta);
  //remove the rational orbit.
  orbitreps := [a : a in orbitreps | not a in K];
  
  // Third
  // beta, -beta, theta for theta in orbitreps.
  for theta in orbitreps do
    // We have an automorphism.
    aut := Matrix(2,[K|ns + Norm(theta,K), -ns*Trace(theta,K), 
                     Trace(theta,K), -ns -Norm(theta,K)]);
    reps cat:= [<Matrix(2,[beta*(beta+theta), beta*(theta-beta), beta+theta, beta-theta]), 2, [aut]>];
  end for;
  
  LnotKorbetas := [a : a in L | not a in K and not a in {beta,beta^q}];    
  
  
  // We will have beta, eta, theta. We want to distiguish between this ordered
  // triple and its rotations. 
  
  
  for eta in orbitreps do
    
    normeta := Norm(eta,K);
    traceeta := Trace(eta,K);
    etaq := traceeta-eta;
    
    aaa := (ns + normeta)/traceeta;
    bbb := aaa^2 - ns;
    assert eta eq aaa + bbb/(etaq - aaa);
    
    // The map x --> aaa + bbb/(x - aaa) takes beta^q to beta and eta^q to eta.
    
    // compute as much of our crossratios as possible at this point.
    jj1 := (beta + eta) / (2 * beta);
    jj2 := (eta - beta) / (eta - etaq);
    jj3 := 1 / (eta - beta);
    

    for theta in LnotKorbetas do
      if theta eq eta or theta eq etaq then continue theta; end if;
      // Also check that [beta, eta, theta] is minimal under conjugation.
      thetaq := theta^q;
      thetaprime := aaa + bbb/(thetaq - aaa);
      if theta gt thetaprime then continue theta; end if;

      tracetheta := Trace(theta,K);
      normtheta := Norm(theta,K);



//      j1 := crossratio(beta,eta,theta,-beta);
//      j2 := crossratio(eta,theta,beta,etaq);
//      j3 := crossratio(theta,beta,eta,thetaq);
      
      j1 := jj1 *   (beta - theta) / ( eta - theta);
      j2 := jj2 *   (etaq - theta) / (beta - theta);
      j3 := jj3 *   (eta  - theta) * (beta - thetaq) / (theta - thetaq) ;

      if #{j1,j2,j3} eq 1 then
        // do we have an involution?
        aut := I;
        order := 1;
        if (normtheta+ns) * traceeta eq (normeta+ns) * tracetheta then
          order := 2;
        
          aut2eltseq := [
                        -beta*normeta + ns*etaq - (normeta + ns)*thetaq + (beta + etaq)*normtheta,
                         beta*( (normeta - beta*etaq)*theta  + (normeta + beta*eta)*thetaq  - traceeta*normtheta),
                        -beta*traceeta + (beta + etaq)*theta + (beta - eta)*thetaq,
                         beta*normeta + ns*eta  - (normeta + ns)*theta  + (-beta + eta )*normtheta];
          c:=aut2eltseq[3]; 
          if c eq 0 then c:=aut2eltseq[4]; end if;
          aut := Matrix(2,[K!(a/c): a in aut2eltseq]);
        end if;      

        autentries := [ ns*eta - 3*beta*eta*theta + beta*theta^2 + eta^2*theta,
                       -ns*eta^2 + ns*eta*theta - ns*theta^2 + beta*eta^2*theta + beta*eta*theta^2 - eta^2*theta^2,
                        ns - beta*eta - beta*theta + eta^2 - eta*theta + theta^2,
                       -ns*theta - beta*eta^2 + 3*beta*eta*theta - eta*theta^2];
        c := autentries[3];
        if c eq 0 then c := autentries[4]; end if;
        aut3 := Matrix(2,[K! (a/c) : a in autentries]);
        order3 := 3;

        reps cat:= [<Matrix(2,[beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]), 3*order, [aut*aut3]>];
        continue theta;
      end if;
        
      if #{j1,j2,j3} eq 2 then
        // do we have an involution?
        aut := I;
        order := 1;
        if (normtheta+ns) * traceeta eq (normeta+ns) * tracetheta then
          order := 2;

          aut2eltseq := [
                        -beta*normeta + ns*etaq - (normeta + ns)*thetaq + (beta + etaq)*normtheta,
                         beta*( (normeta - beta*etaq)*theta  + (normeta + beta*eta)*thetaq  - traceeta*normtheta),
                        -beta*traceeta + (beta + etaq)*theta + (beta - eta)*thetaq,
                         beta*normeta + ns*eta  - (normeta + ns)*theta  + (-beta + eta )*normtheta];
          c:=aut2eltseq[3]; 
          if c eq 0 then c:=aut2eltseq[4]; end if;
          aut := Matrix(2,[K!(a/c): a in aut2eltseq]);
        end if;      

        if j1 eq j2 then
          reps cat:= [<Matrix(2,[beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]), order, [aut]>];
        end if;
        continue theta;
      end if;

      // so now the j's are distinct
      if (j1 eq j2^q) or (j2 eq j3^q) or (j3 eq j1^q) then
        if j1 eq j2^q then
        // do we have an involution?
          aut := I;
          order := 1;
          if (normtheta+ns) * traceeta eq (normeta+ns) * tracetheta then
            order := 2;
        
            aut2eltseq := [
                          -beta*normeta + ns*etaq - (normeta + ns)*thetaq + (beta + etaq)*normtheta,
                           beta*( (normeta - beta*etaq)*theta  + (normeta + beta*eta)*thetaq  - traceeta*normtheta),
                          -beta*traceeta + (beta + etaq)*theta + (beta - eta)*thetaq,
                           beta*normeta + ns*eta  - (normeta + ns)*theta  + (-beta + eta )*normtheta];
            c:=aut2eltseq[3]; 
            if c eq 0 then c:=aut2eltseq[4]; end if;
            aut := Matrix(2,[K!(a/c): a in aut2eltseq]);
          end if;      

          reps cat:= [<Matrix(2,[beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]), order, [aut]>];
        end if;
        continue theta;
      end if;
      
      p1 := MinimalPolynomial(j1,K);
      p2 := MinimalPolynomial(j2,K);
      p3 := MinimalPolynomial(j3,K);
      
//      assert #{p1,p2,p3} eq 3;
      
      if p1 eq Sort([p1,p2,p3])[1] then
        // do we have an involution?
        aut := I;
        order := 1;
        if (normtheta+ns) * traceeta eq (normeta+ns) * tracetheta then
          order := 2;
        
          aut2eltseq := [
                        -beta*normeta + ns*etaq - (normeta + ns)*thetaq + (beta + etaq)*normtheta,
                         beta*( (normeta - beta*etaq)*theta  + (normeta + beta*eta)*thetaq  - traceeta*normtheta),
                        -beta*traceeta + (beta + etaq)*theta + (beta - eta)*thetaq,
                         beta*normeta + ns*eta  - (normeta + ns)*theta  + (-beta + eta )*normtheta];
          c:=aut2eltseq[3]; 
          if c eq 0 then c:=aut2eltseq[4]; end if;
          aut := Matrix(2,[K!(a/c): a in aut2eltseq]);
        end if;      



        reps cat:= [<Matrix(2,[beta*(eta-theta), eta*(theta-beta), eta-theta, theta-beta]), order, [aut]>];
      end if;
    end for;
  end for;
  
  M := ext<L | 3>;
  alpha := Roots(irreducible3(K),M)[1][1];
  
  polys6 := [<MinimalPolynomial((mat[1][1,1]*alpha + mat[1][1,2])/(mat[1][2,1]*alpha + mat[1][2,2]),K), mat[2], [mat[3][1]^i : i in [0..mat[2]-1]]> : mat in reps];
  
  assert &+[1/m[2] : m in polys6] eq (q^3 + q - 1)/6;
  return polys6;
end function;


/*
================================================================================
Functions for gettng all orbits of Sym^6, and for getting curves from
elements of Sym^6.
================================================================================
*/

function sixpoints(K);
  // Return the union of the output of all the various sixpoints* functions.
  biglist := sixpoints6(K);
  biglist cat:= sixpoints51(K);
  biglist cat:= sixpoints42(K);
  biglist cat:= sixpoints411(K);
  biglist cat:= sixpoints33(K);
  biglist cat:= sixpoints321(K);
  biglist cat:= sixpoints3111(K);
  biglist cat:= sixpoints222(K);
  biglist cat:= sixpoints2211(K);
  biglist cat:= sixpoints21111(K);
  biglist cat:= sixpoints111111(K);
  return biglist;
end function;

//------------------------------------------------------------------------------

function curves(flist)
  // Given a list of separable polynomials of degree 2g+1 and 2g+2 over a 
  // finite field K of odd characteristic, each given with the set of
  // elements of PGL(2,K) that map its set of roots to itself, 
  // produce the list of curves (and automorphism groups) with these
  // roots as Weierstrass points. 
  R := Parent(flist[1][1]);
  x := R.1;
  K := BaseRing(R);
  ns := nonsquare(K);
  
  curvelist := [];

  // What degrees are we looking at? Determine this from the first polynomial.
  degree := Degree(flist[1][1]);
  if 1 eq degree mod 2 then degree +:=1; end if;
  
  for triple in flist do
    f, n, auts := Explode(triple);
    if n eq 1 then        
      // Could use "1 eq n mod 2" here, but Magma runs the code slightly faster 
      // with the more restrictive condition.
      curveauts := auts;
    else
      curveauts := [];
      for A in auts do
        num := A[1,1]*x + A[1,2];
        den := A[2,1]*x + A[2,2];
        g := Numerator(Evaluate(f,num/den)*den^degree);
        lead := Coefficient(g,Degree(g));
//      assert g eq f * lead;
        if IsSquare(lead) then 
          curveauts cat:= [A];
        end if;
      end for;
    end if;
    
    if #curveauts eq n then
      // We have a nontrivial twist.
      curvelist cat:= [<   f, 2*n, curveauts>];
      curvelist cat:= [<ns*f, 2*n, curveauts>];
    else
      curvelist cat:= [<   f,   n, curveauts>];
    end if;
  end for;
  
  return curvelist;
end function;


function curves_nomem(flist)
  // Given a list of separable polynomials of degree 2g+1 and 2g+2 over a 
  // finite field K of odd characteristic, each given with the set of
  // elements of PGL(2,K) that map its set of roots to itself, 
  // compute for each such polynomial the list of curves (and automorphism 
  // groups) with these roots as Weierstrass points. 
  // Do not save or output these --- this program is only used for timing.
  
  R := Parent(flist[1][1]);
  x := R.1;
  K := BaseRing(R);
  ns := nonsquare(K);
  
//  curvelist := [];

  // What degrees are we looking at? Determine this from the first polynomial.
  degree := Degree(flist[1][1]);
  if 1 eq degree mod 2 then degree +:=1; end if;
  
  for triple in flist do
    f, n, auts := Explode(triple);
    if n eq 1 then        
      // Could use "1 eq n mod 2" here, but Magma runs the code slightly faster 
      // with the more restrictive condition.
      curveauts := auts;
    else
      curveauts := [];
      for A in auts do
        num := A[1,1]*x + A[1,2];
        den := A[2,1]*x + A[2,2];
        g := Numerator(Evaluate(f,num/den)*den^degree);
        lead := Coefficient(g,Degree(g));
//      assert g eq f * lead;
        if IsSquare(lead) then 
          curveauts cat:= [A];
        end if;
      end for;
    end if;
    
//    if #curveauts eq n then
//      // We have a nontrivial twist.
//      curvelist cat:= [<   f, 2*n, curveauts>];
//      curvelist cat:= [<ns*f, 2*n, curveauts>];
//    else
//      curvelist cat:= [<   f,   n, curveauts>];
//    end if;
  end for;
  
  return true;
end function;



==> anc/Hyperelliptic3.magma <==
// Hyperelliptic3.magma
// Version 1.01
// 11 March 2024

// Everett W. Howe:
// Enumerating hyperelliptic curves over finite fields in quasilinear time,
// preprint.

/*
================================================================================
WARNING:
Especially in the function eightpoints71(), this code uses some optimizations
that are explained very briefly in the comments. Each function that computes
orbits of a given Galois type in Sym^n includes a consistency check at the end,
to make sure that the weighted number of orbit representatives is equal to the
prediction made by theory. While this is encouraging, it would still be 
worthwhile to provide more explanation for how the optimizations work.
*/


/* 
================================================================================
This collection of Magma routines is designed to produce a list of all genus-3
curves over a given finite field of odd characteristic, up to isomorphism. It
includes routines to compute a complete set of unique representatives for the 
orbits of PGL_2(F_q) acting on monic septic and octic polynomials of a given
"Galois type," as defined in the paper. These routines also return the
PGL_2(F_q) stabilizers of the polynomials it returns. From this information it 
is straightforward to find the one or two hyperelliptic curves associated to the
polynomials, as well as their automorphism groups.

The programs for computing representatives of the PGL_2 orbits of polynomials
with a given Galois type are named for their Galois types:


eightpoints11111111()
eightpoints2111111()
eightpoints221111()
eightpoints22211()
eightpoints2222()
eightpoints311111()
eightpoints32111()
eightpoints3221()
eightpoints3311()
eightpoints332()
eightpoints41111()
eightpoints4211()
eightpoints422()
eightpoints431()
eightpoints44()
eightpoints5111()
eightpoints521()
eightpoints53()
eightpoints611()
eightpoints62()
eightpoints71()
eightpoints8()

We also will need to have orbit representatives for the action of PGL_2(F_q) on
some polynomials of smaller degrees. Mostly we get these functions by loading
the file "Genus2.magma", but there are a couple of additional actions that we
need here:

fivepoints11111()
fivepoints5()

We also obtain many utility functions from Genus2.magma, which are listed in the
introductory comments of that file. In addition, we introduce a few more:

automorphisms11111() :
                  Given a set of five points in P^1(K), compute the PGL_2(K)
                  stabilizer of the set.
                  
automorphisms11111111() :
                  Given a set of eight points in P^1(K), compute the PGL_2(K)
                  stabilizer of the set.

automorphisms2222() :
                  Given a set of four pairs of conjugate points in P^1(L),
                  where L is the quadratic extension of a finite field K.
                  compute the PGL_2(K) stabilizer of the set.

betareduce()    : Given elements alpha, beta, and g of the quadratic extension L
                  of a finite field K, where beta^2 is a nonsquare in K and g is
                  a generator of L^*, compute the "reduced form" of alpha with
                  respect to beta. By this we mean the representative of the
                  orbit of alpha under the action of the elements of PGL(2,K) 
                  that fix beta, as computed by the function betaorbitreps().

cross()         : Given an irreducible polynomial f of degree at least 4 over
                  a finite field K, compute the irreducible factor of its
                  "cross polynomial," as defined in the paper.

PGL2reduce()    : Given a matrix representing an element of PGL(2,q^2), find the
                  standard representative of its PGL(2,q) orbit, as computed by
                  the function PGL2reps().
                  
quarticrepsquad() :
                  Given a finite field K of odd characteristic, let L be its
                  quadratic extension and let M be its quartic extension. We
                  return representatives for the orbits of sets of four
                  conjugate elements of P^1(M), under the combined action of
                  PGL_2(L) and Gal(L/K). We do *not* return a representative
                  of the orbit containing four points whose j-invariant is 0.

                  
================================================================================

VERSION HISTORY:


--------------------------------------------------------------------------------
Version 1.01, 11 March 2024.
Corrected error in fivepoints5(). For the degree-5 irreducible polynomials with
nontrivial autormorphisms, the previous version gave incorrect matrices for the
elements of PGL_2 that fix the polynomial. This did not affect the output of any
of the eightpoints*() functions, because no automorphism of an irreducible 
degree-5 factor of a separable degree-8 polynomial lifts to an automorphism of
the full polynomial.

Also edited some comments throughout the file.

--------------------------------------------------------------------------------
Version 1.0, 25 January 2024.
First released version. Revision/cleanup/simplification of initial code.



--------------------------------------------------------------------------------

To do: 

* A serious code review to check for accuracy and clarity.
* Go through and check comments for thoroughness and accuracy.

================================================================================
*/


// NOTE: Throughout we assume we are working over fields of characteristic > 2.


/*
================================================================================
Loading genus-2 code.
================================================================================
*/

load "Hyperelliptic2.magma";

/*
================================================================================
Utility functions.
================================================================================
*/

function automorphisms11111(aa,bb)

  // Compute the PGL_2(K) stabilizer of the set {oo, 0, 1, aa, bb}

  K := Parent(aa+bb);
  q := #K;
  
  I := Matrix(2,[K|1,0,0,1]);

  r := [0, 1, aa, bb];

  // Compute (1/32 times) the j-invariants of the four subsets of
  // {oo, 0, 1, aa, bb} that contain oo and three other elements. These first
  // values are used repeatedly in the calculation of the j-invariants.
  
  r12 := 1;
  r13 := aa^2;
  r14 := bb^2;
  r23 := (aa-1)^2;
  r24 := (bb-1)^2;
  r34 := (aa-bb)^2;

  jset := { (r12 + r13 + r23)^3 / (r12*r13*r23),
            (r12 + r14 + r24)^3 / (r12*r14*r24),
            (r13 + r14 + r34)^3 / (r13*r14*r34),
            (r23 + r24 + r34)^3 / (r23*r24*r34)};

  // If the set has nontrivial automorphisms, there can be at most two
  // distinct j-invariants here. So return [I] if there are more.

  if #jset gt 3 then return [I]; end if;
  
  // Add in the j-invariant of the set {0,1,aa,bb} and check again.
    
  jset join:= {quickj4([r[1],r[2],r[3],r[4]])};
  
  if #jset gt 3 then return [I]; end if;

  // At this point there may well be nontrivial automorphisms. Let's find them.

  lfts := [];
  
  rootsf := [ [a,1] : a in r ];
  rootsf cat:= [[1,0]]; 
  a, b, c, d, e := Explode(rootsf);

  for i,j,k in [1..5] do 
    if #{i,j,k} eq 3 then
      A := rootsf[i];
      B := rootsf[j];
      C := rootsf[k];
      // Find r,s,t,u such that (r*x + s)/(t*x + u) sends a to A, b to B, c to C
          
      M := Matrix(3,4,[a[1]*A[2],a[2]*A[2],-a[1]*A[1],-a[2]*A[1],
                       b[1]*B[2],b[2]*B[2],-b[1]*B[1],-b[2]*B[1],
                       c[1]*C[2],c[2]*C[2],-c[1]*C[1],-c[2]*C[1] ]);
      BB := Basis(Nullspace(Transpose(M)))[1];
      r := BB[1];
      s := BB[2];
      t := BB[3];
      u := BB[4];
          
      imaged := [r*d[1] + s*d[2], t*d[1] + u*d[2]];
      imagee := [r*e[1] + s*e[2], t*e[1] + u*e[2]];
      
      // These are images in P^1(K). Normalize the representatives.
      
      if imaged[2] ne 0 then imaged := [imaged[1]/imaged[2],1]; else imaged := [K!1,0]; end if;
      if imagee[2] ne 0 then imagee := [imagee[1]/imagee[2],1]; else imagee := [K!1,0]; end if;
      if imaged in rootsf and imagee in rootsf then lfts cat:= [[r,s,t,u]]; end if;
    end if;
  end for;

  standardLFTs := [];
  for z in lfts do
    if z[3] ne 0 then
      standardLFTs cat:= [ [K!(z[1]/z[3]), K!(z[2]/z[3]), K!1, K!(z[4]/z[3])] ];
    else
      standardLFTs cat:= [ [K!(z[1]/z[4]), K!(z[2]/z[4]), K!0, K!1] ];
    end if;
  end for;
  standardLFTs := Sort([a : a in Set(standardLFTs)]);
  return [Matrix(2,L) : L in standardLFTs];
end function;
 


//------------------------------------------------------------------------------


function automorphisms11111111(f);
  // Given a separable polynomial of degree 7 or 8 with all roots rational, find
  // the PGL_2(K) stabilizer of its roots in P^1 (plus oo, if the degree is 7).
  // We only call this function when we know there are nontrivial automorphisms.
  // If we want to use it in other situations, we might want to add some initial
  // testing to avoid doing the whole computation when the answer is easily
  // seen to be trivial. The structure of the algoritm is identical to that
  // of automorphisms11111().

  K := BaseRing(Parent(f));
  I := Matrix(2,[K|1,0,0,1]);
  
  r := [a[1] : a in Roots(f)];
  assert #r in {7,8};

  lfts := [];
  
  rootsf := [ [a,1] : a in r ];
  if #rootsf eq 7 then 
    rootsf cat:= [[1,0]]; 
  end if;
  
  ra, rb, rc, rd, re, rf, rg, rh := Explode(rootsf);

  for i,j,k in [1..8] do 
    if #{i,j,k} eq 3 then
      A := rootsf[i];
      B := rootsf[j];
      C := rootsf[k];
      // find r,s,t,u such that (r*x + s)/(t*x + u) sends ra to A, rb to B, rc to C
          
      M := Matrix(3,4,[ra[1]*A[2],ra[2]*A[2],-ra[1]*A[1],-ra[2]*A[1],
                       rb[1]*B[2],rb[2]*B[2],-rb[1]*B[1],-rb[2]*B[1],
                       rc[1]*C[2],rc[2]*C[2],-rc[1]*C[1],-rc[2]*C[1] ]);
      BB := Basis(Nullspace(Transpose(M)))[1];
      r := BB[1];
      s := BB[2];
      t := BB[3];
      u := BB[4];
          
      imaged := [r*rd[1] + s*rd[2], t*rd[1] + u*rd[2]];
      imagee := [r*re[1] + s*re[2], t*re[1] + u*re[2]];
      imagef := [r*rf[1] + s*rf[2], t*rf[1] + u*rf[2]];
      imageg := [r*rg[1] + s*rg[2], t*rg[1] + u*rg[2]];
      imageh := [r*rh[1] + s*rh[2], t*rh[1] + u*rh[2]];

      if imaged[2] ne 0 then imaged := [imaged[1]/imaged[2],1]; else imaged := [K!1,0]; end if;
      if imagee[2] ne 0 then imagee := [imagee[1]/imagee[2],1]; else imagee := [K!1,0]; end if;
      if imagef[2] ne 0 then imagef := [imagef[1]/imagef[2],1]; else imagef := [K!1,0]; end if;
      if imageg[2] ne 0 then imageg := [imageg[1]/imageg[2],1]; else imageg := [K!1,0]; end if;
      if imageh[2] ne 0 then imageh := [imageh[1]/imageh[2],1]; else imageh := [K!1,0]; end if;
      if imaged in rootsf and imagee in rootsf and imagef in rootsf and imageg in rootsf and imageh in rootsf then lfts cat:= [[r,s,t,u]]; end if;
    end if;
  end for;

  standardLFTs := [];
  for z in lfts do
    if z[3] ne 0 then
      standardLFTs cat:= [ [K!(z[1]/z[3]), K!(z[2]/z[3]), K!1, K!(z[4]/z[3])] ];
    else
      standardLFTs cat:= [ [K!(z[1]/z[4]), K!(z[2]/z[4]), K!0, K!1] ];
    end if;
  end for;
  standardLFTs := Sort([a : a in Set(standardLFTs)]);
  return [Matrix(2,L) : L in standardLFTs];
end function;

//------------------------------------------------------------------------------

function automorphisms2222(f)
  R := Parent(f);
  x := R.1;
  K := BaseRing(R);
  L := ext<K|2>;
  auts := [];
  q1,q2,q3,q4 := Explode([a[1] : a in Factorization(f)]);
  j12 := j_quartic(q1*q2);
  j13 := j_quartic(q1*q3);
  j23 := j_quartic(q2*q3);
  j14 := j_quartic(q1*q4);
  j24 := j_quartic(q2*q4);
  j34 := j_quartic(q3*q4);
  
  Jmat := Matrix(4,[  0,j12,j13,j14,
                    j12,  0,j23,j24,
                    j13,j23,  0,j34,
                    j14,j24,j34,  0]);
  
  r1 := [a[1] : a in Roots(q1,L)];
  r2 := [a[1] : a in Roots(q2,L)];
  r3 := [a[1] : a in Roots(q3,L)];
  r4 := [a[1] : a in Roots(q4,L)];
  rs := [r1,r2,r3,r4];
  
  alpha1 := r1[1];
  alpha2 := r1[2];
  alpha3 := r2[1];
  M1 := Matrix(2,[alpha1*(alpha3-alpha2), alpha2*(alpha1-alpha3), (alpha3-alpha2), (alpha1-alpha3)]);
  
  for s,t in [1..4] do
    if s ne t and Jmat[s,t] eq j12 then
      for u,v in [1,2] do
        beta1 := rs[s][u];
        beta2 := rs[s][3-u];
        beta3 := rs[t][v];
        M2 := Matrix(2,[beta1*(beta3-beta2), beta2*(beta1-beta3), (beta3-beta2), (beta1-beta3)]);
        M3 := PGLreduce(M2*M1^-1);
        if &and[z in K : z in Eltseq(M3)] then
          M3 := Matrix(2,[K!z : z in Eltseq(M3)]);
          g := Numerator(Evaluate(f,(M3[1,1]*x + M3[1,2])/(M3[2,1]*x + M3[2,2]))*(M3[2,1]*x + M3[2,2])^8);
          g := g/Coefficient(g,8);
          if f eq g then
            auts cat:= [M3];
          end if;
        end if;
      end for;
    end if;
  end for;
  
  return auts;
end function;

//------------------------------------------------------------------------------

function betareduce(alpha, beta, gen,K)
  // Given elements alpha, beta, and gen of the quadratic extension L
  // of a finite field K such that beta^2 is a nonsquare in K
  // and gen is a generator of L^*, compute the "reduced form" of alpha
  // with respect to beta. This is the representative of the orbit of
  // alpha under the action of the elements of PGL(2,K) that fix beta,
  // as compute by the function betaorbitreps.
  
  if alpha in {beta,-beta} then return alpha; end if;
  
  gamma := (alpha-beta)/(alpha+beta);
  log := Log(gen,gamma);
  i := log mod (#K-1);
  return beta*(1-gen^i)/(1+gen^i);
end function;


//------------------------------------------------------------------------------  

function cross(f)
  // Given an irreducible f, compute the irreducible factor of its cross
  // polynomial, as defined in the paper. (To compute the actual cross
  // polynomial, we would replace "MinimalPolynomial" with 

  // "CharacteristicPolynomial" below.)
  K := BaseRing(Parent(f));
  q := #K;
  L := ext<K|Degree(f)>;
  S<y>:=PolynomialRing(L);  
  alpha1 := Roots(f,L)[1][1];
  alpha2 := alpha1^q;
  alpha3 := alpha2^q;
  alpha4 := alpha3^q;
  j := (alpha4-alpha2)*(alpha3-alpha1) / (alpha4-alpha1) / (alpha3-alpha2);
  return MinimalPolynomial(j,K);
end function;
 
//------------------------------------------------------------------------------  
  
function PGL2reduce(M,K,L,ns)
  // Given a matrix representing an element of PGL(2,q^2), find the standard
  // representative of its PGL(2,q) orbit. K is our copy of GF(q), L is 
  // our copy of GF(q^2), ns is a nonsquare in K.
  
  beta := Roots(PolynomialRing(L)![-ns,0,1])[1][1];
  gen := PrimitiveElement(L);

  M := PGLreduce(M);
  
  firstinfinity := false;
  if M[2,1] eq 0 then 
    firstinfinity := true;
  else
    zeta := M[1,1]/M[2,1];
    if zeta in K then
      N := Matrix(2,[0,1,1,-zeta]);
      M := PGLreduce(N*M);
      firstinfinity := true;
    end if;
  end if;
  if firstinfinity then
    zeroval := M[1,2]/M[2,2];
    if zeroval in K then
      N := Matrix(2,[1,-zeroval,0,1]);
      M := N*M;
      assert M[1,2] eq 0;
      assert M[2,1] eq 0;
      M := M/M[2,2];

      oneval := (M[1,1]+M[1,2])/(M[2,1]+M[2,2]);
      if oneval in K then 
        c := oneval; 
      else
        c := Trace(oneval/beta,K)/2;
      end if;
      
      N := Matrix(2,[1,0,0,c]);
      M := PGLreduce(N*M);
      return M;
    end if;
    // So at this point our triple is [oo, zeroval, oneval] with zeroval
    // not in K. That means we should move zeroval to beta.
    
    a := Trace(zeroval,K)/2;
    b := Trace(zeroval/beta,K)/2;
    N := Matrix(2,[1,-a,0,b]);
    M := PGLreduce(N*M);
    return M;
  end if;

  // So infinityval is not in K. Move it to beta.
  infinityval := M[1,1]/M[2,1];
  a := Trace(infinityval,K)/2;
  b := Trace(infinityval/beta,K)/2;
  N := Matrix(2,[1,-a,0,b]);
  M := PGLreduce(N*M);
  assert M[1,1] eq beta;
  
  if M[2,2] eq 0 then
    // 0 is getting sent to oo. Compose with x --> ns/x.
    N := Matrix(2,[L|0,ns,1,0]);
    M := PGLreduce(N*M);
  end if;

  zeroval := M[1,2]/M[2,2];
  if zeroval eq -beta then
    // At this point, we are free to compose with elements of PGL2(K) that
    // fix beta (and -beta). First let's make sure theta is not infinity.
    if M[2,1] + M[2,2] eq 0 then
      N := Matrix(2,[L|0,ns,1,0]);
      M := PGLreduce(N*M);
      assert M[1,1] eq beta and M[1,2] eq -beta;
    end if;
    
    oneval := (M[1,1] + M[1,2]) / (M[2,1] + M[2,2]);
    newoneval := betareduce(oneval,beta,gen,K);
    if oneval eq newoneval then return M; end if;
    
    // Find the element of PGL(2,K) that fixes beta and sends oneval to 
    // newoneval:
    
    // N := [a, ns; 1, a]
    // a*val + ns = (val + a)*newval
    // a*val + ns = a*newval + val*newval
    // a*(val-newval) = val*newval - ns
    // a := (val*newval - ns)/(val-newval)
    
    a := (oneval*newoneval - ns)/(oneval-newoneval);
    N := Matrix(2,[a,ns,1,a]);
    M := PGLreduce(N*M);
    return M;
  end if;
  
  // At this point, zeta = beta and eta != -beta, so we move it
  // by elements of PGL(2,K) that fix beta.
  
  newzeroval := betareduce(zeroval,beta,gen,K);
  if zeroval eq newzeroval then return M; end if;
  
  a := (zeroval*newzeroval - ns)/(zeroval-newzeroval);
  N := Matrix(2,[a,ns,1,a]);
  M := PGLreduce(N*M);
  return M;
end function;

//------------------------------------------------------------------------------

function quarticrepsquad(K)
  // Given a finite field K of odd characteristic, and let L be the
  // quadratic extension of K. We want to find representatives for
  // the PGL(2,L) orbits of sets of four conjugate elements of P^1.
  // We represent such sets by monic separable polynomials of degree 4 over L.
  // We only care up to conjugation over K.
  // ===> And we will not return the j = 0 quartic.
  
  q := #K;
  L := ext<K|2>;
  R<x>:=PolynomialRing(K);
  S<y>:=PolynomialRing(L);
  M := ext<L|2>;
  T<z>:=PolynomialRing(M);
  ns := nonsquare(L);
  beta := Roots(y^2-ns,M)[1][1];
  
  gen := PrimitiveElement(M);
  list := [];

  for i in [1..(q^2-1) div 2 by 2] do 
  // This loop stops here because when i = (q^2+1)/2 we get the j=1728 quartic.
    j := (i*q) mod (q^2 + 1);
    if j gt ((q^2+1) div 2) then j := q^2 + 1 - j; end if;
    assert j gt 0 and j le ((q^2+1) div 2);
    if i le j then
      f := z^2 - gen^i;
      g := Numerator(Evaluate(f,(1+z)/(1-z)));
      g := g/Coefficient(g,2);
      assert Coefficient(g,0) eq 1;
      c := Coefficient(g,1);
      cbar := Trace(c,L) - c;
      list cat:= [<S!(g*(z^2 + cbar*z + 1)),L!1>];
    end if;
  end for;

  for i in [1..(q^2-1) div 2 by 2] do
    j := (i*q) mod (q^2 - 1);
    if j gt ((q^2-1) div 2) then j := q^2 - 1 - j; end if;
    assert j gt 0 and j le ((q^2-1) div 2);
    if i le j then
      f := z^2 - gen^i;
      g := Numerator(Evaluate(f,(beta+z)/(beta-z)));
      g := g/Coefficient(g,2);
      assert Coefficient(g,0) eq ns;
      c := Coefficient(g,1);
      cbar := Trace(c,L) - c;
      list cat:= [<S!(g*(z^2 + cbar*z + ns)),ns>];
    end if;
  end for;

  return list;
end function;

/*
================================================================================
Functions for producing certain orbit representatives for Sym^5.
================================================================================
*/

function fivepoints5(K);
  q := #K;
  R<x>:=PolynomialRing(K);
  biglist := [];


  L:=ext<K|5>;
  // Find a normal basis.
  i := 0;
  g := PrimitiveElement(L);
  repeat 
    i +:= 1;
    a1 := g^i;
    M := Matrix(5, 5, &cat[Eltseq(a1^(q^i),K) : i in [0..4]]);
  until Rank(M) eq 5;

  a1 := a1/Trace(a1,K);
  a2 := a1^q;
  a3 := a2^q;
  a4 := a3^q;
  a5 := a4^q;

  b1 := K!0;
  b2 := K!1;
  for b3 in K do
    for b4 in K do
      for b5 in K do
        biglist cat:= [MinimalPolynomial(b1*a1 + b2*a2 + b3*a3 + b4*a4 + b5*a5,K)];
      end for;
    end for;
  end for;
    
  b1 := K!0;
  b2 := K!0;
  b3 := K!1;
  for b4 in K do
    for b5 in K do
      biglist cat:= [MinimalPolynomial(b1*a1 + b2*a2 + b3*a3 + b4*a4 + b5*a5,K)];
    end for;
  end for;
    
  b1 := K!0;
  b2 := K!0;
  b3 := K!0;
  b4 := K!1;

  for b5 in K do
    biglist cat:= [MinimalPolynomial(b1*a1 + b2*a2 + b3*a3 + b4*a4 + b5*a5,K)];
  end for;

  b1 := K!0;
  b2 := K!0;
  b3 := K!0;
  b4 := K!0;
  b5 := K!1;
 
  biglist cat:= [MinimalPolynomial(b1*a1 + b2*a2 + b3*a3 + b4*a4 + b5*a5,K)];


  jlist := [cross(b) : b in biglist];
  ParallelSort(~jlist,~biglist);

  shortlist := [];
  I := Matrix(2,[K|1,0,0,1]);

  
  i := 1;
  repeat
    j := i;
    repeat j+:=1; 
    until j gt #jlist or jlist[j] ne jlist[i];
    j -:=1;

    if Degree(jlist[j]) eq 5 then    
      shortlist cat:= [<biglist[j],1,[I]>];
    end if;
      
    i := j+1;
  until i gt #jlist;    
  
  // Now we add in the special places with nontrivial automorphisms.
  // There are at most 2 such. We add them in like this, instead of just using
  // the procedure we used to get all the other elements of shortlist, so that
  // we can specify that they are in a form in which the automorphisms are as
  // visible as possible.
  
  case q mod 5:
    when 1:
      zeta := Roots(x^4 + x^3 + x^2 + x + 1,K)[1][1];
      M := Matrix(2,[zeta,0,0,1]);

      // Need an element of K that is not a 5th power. 
      p,e := Explode(Factorization(q)[1]);
      if 1 eq p mod 5 and 0 ne e mod 5 then 
        g := K!PrimitiveElement(GF(p));
      else
        g := PrimitiveElement(K);
      end if;        
      zz := g^((q-1) div 5);

      f := x^5 - g;
      assert IsIrreducible(f);
      assert cross(f) eq x + (zz^2 + zz^3);
      shortlist cat:= [<f, 5, [M^i : i in [0..4]]>];
      
      f := x^5 - g^2;      
      assert IsIrreducible(f);
      assert cross(f) eq x + (zz + zz^4);
      shortlist cat:= [<f, 5, [M^i : i in [0..4]]>];

    when 0:
      M := Matrix(2,[1,1,0,1]);
      p,e := Explode(Factorization(q)[1]);

      // Need an element of K with absolute trace 1.
      if 0 ne e mod 5 then
        t := K!1;
      else
        t0 := PrimitiveElement(K);
        t := K!1;
        repeat t *:= t0; until Trace(t,GF(p)) ne 0;
      end if; 
      t := t/Trace(t,GF(p));
      
      f := x^5 - x - t;
      assert IsIrreducible(f);
      assert cross(f) eq x - 3;
      shortlist cat:= [<f, 5, [M^i : i in [0..4]]>];

    when 4:
      phi1 := Roots(x^2 + x - 1,K)[1][1];
      M1 := Matrix(2,[0,phi1-1,1,1]);
      for a in K do
        f1 := R![-5*phi1 + 3, (2*phi1 - 1)*a - 10*phi1 + 5, 2*phi1*a + 10*phi1 - 10, 2*a + 10*phi1 - 10, a, 1];
        if IsIrreducible(f1) then break a; end if;
      end for;
      assert Evaluate(f1,(phi1-1)/(x+1))*(x+1)^5 eq (3 - 5*phi1)*f1; // M1 is indeed an automorphism

      phi2 := -1 - phi1;
      M2 := Matrix(2,[0,phi2-1,1,1]);
      for a in K do
        f2 := R![-5*phi2 + 3, (2*phi2 - 1)*a - 10*phi2 + 5, 2*phi2*a + 10*phi2 - 10, 2*a + 10*phi2 - 10, a, 1];
        if IsIrreducible(f2) then break a; end if;
      end for;
      assert Evaluate(f2,(phi2-1)/(x+1))*(x+1)^5 eq (3 - 5*phi2)*f2; // M2 is indeed an automorphism
      
      assert {cross(f1),cross(f2)} eq {x - (phi1+1), x - (phi2+1)};

      shortlist cat:= [<f1, 5, [M1^i : i in [0..4]]>];
      shortlist cat:= [<f2, 5, [M2^i : i in [0..4]]>];
  end case;
  
  assert &+[1/m[2] : m in shortlist] eq (q^2+1)/5;
  
  return shortlist;
end function;



//------------------------------------------------------------------------------

function fivepoints11111(K)
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable quintuples
  // of elements of P^1(K).
  
  // Note that the number of such quintuples is (q+1) choose 5. Dividing this by
  // the size of PGL(2,q) we get (q-2)*(q-3)/120.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q-2)*(q-3)/120.
  // We check this at the end.
  q := #K;
  sortKstar := Sort([a : a in K | a ne 0]);
  R<x>:=PolynomialRing(K);
  polys11111 := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  
  for i1 in [1..q-4] do
    a1 := sortKstar[i1];
    for i2 in [i1+1..q-3] do
      a2 := sortKstar[i2];
      a3 := 1 - a1 - a2 ;
      if a2 ge a3 then continue i2; end if;
            
      auts := false;
            
      basecase := Sort([a1,a2,a3]);
            
      for i in [1..3] do
        if 1 ne 4*basecase[i] then
          s := 1/(1-4*basecase[i]);
          newcase := Sort([-basecase[i]*s] cat [(basecase[j]-basecase[i])*s : j in [1..3] | j ne i]);
          if newcase lt basecase then continue i2; end if;
          if newcase eq basecase then auts:= true; end if;
        end if;
      end for;
            
      // Put 0 at oo.
           
      newbase := [1/basecase[i] : i in [1..3]];

      sum := &+newbase;
      if sum ne 0 then
        s := 1/sum;
        newcase := Sort([a*s : a in newbase]);
        if newcase lt basecase then continue i2; end if;
        if newcase eq basecase then auts:= true; end if;
      end if;
              
      for j in [1..3] do
        if sum ne 4*newbase[j] then
          s := 1/(sum-4*newbase[j]);
          newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..3] | k ne j]);
          if newcase lt basecase then continue i2; end if;
          if newcase eq basecase then auts:= true; end if;
        end if;
      end for;

      for i in [1..3] do
        // send ai to oo and oo to 0... x --> 1/(x-ai)
        newbase := [-1/basecase[i]] cat [1/(basecase[j]-basecase[i]) : j in [1..3] | j ne i];
          
        sum := &+newbase;
        if sum ne 0 then
          s := 1/sum;
          newcase := Sort([a*s : a in newbase]);
          if newcase lt basecase then continue i2; end if;
          if newcase eq basecase then auts:= true; end if;
        end if;
              
        for j in [1..3] do
          if sum ne 4*newbase[j] then
            s := 1/(sum-4*newbase[j]);
            newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..3] | k ne j]);
            if newcase lt basecase then continue i2; end if;
            if newcase eq basecase then auts:= true; end if;
          end if;
        end for;
      end for;
              
        // We got one!
              
      aa := a2/a1;
      bb := a3/a1;
      f := x*(x-1)*(x-aa)*(x-bb);
      if auts then
        autgroup := automorphisms11111(aa,bb);
      else
        autgroup := [I];
      end if;
      polys11111 cat:= [<f,#autgroup,autgroup>];
              
    end for;
  end for;

  count := 0;
  if #polys11111 gt 0 then count := &+[1/z[2] : z in polys11111]; end if;
  
  assert count eq (q-2)*(q-3) / 120;
  
  return polys11111;
end function;

/*
================================================================================
Functions for producing orbit representatives for Sym^8.
================================================================================
*/

function eightpoints11111111(K)
  // Find PGL2(K) orbit reps for eight points of P^1(K). 
  //
  // What is our normal form?
  //   Given eight points, put one at infinity, one at 0, and ask that the sum
  //   of the rest be 1. This may not be possible for the given choice of points
  //   to put at oo and 0... but it is possible for *some* choice, with one
  //   exception: When K = GF(7) and the eight points are the elements 
  //   of P^1(K). We treat that one case separately.
  // 
  // So: Loop a1 < a2 < ... < a5 and set a6 = 1 - a1 - a2 - a3 - a4 - a5.
  // Demand that a5 < a6.
  //
  // In turn, shift each a_i to 0 and readjust scaling. Demand that our original
  // a1 through a6 be smaller than these new values.
  //
  // In turn, move each a_i to infinity, and repeat same loop as above, 
  // and again demand that our original a1 through a6 are the smallest.

  q := #K;
  if q lt 7 then return []; end if;
  sortKstar := Sort([a : a in K | a ne 0]);
  R<x>:=PolynomialRing(K);
  polys11111111 := [];
  I := Matrix(2,[K|1,0,0,1]);
  
  
  for i1 in [1..q-6] do
    a1 := sortKstar[i1];
    for i2 in [i1+1..q-5] do
      a2 := sortKstar[i2];
      for i3 in [i2+1..q-4] do
        a3 := sortKstar[i3];
        for i4 in [i3+1..q-3] do
          a4 := sortKstar[i4];
          for i5 in [i4+1..q-2] do
            a5 := sortKstar[i5];
            a6 := 1 - a1 - a2 - a3 - a4 - a5;
            if a5 ge a6 then continue i5; end if;
            
            auts := false;
            
            basecase := Sort([a1,a2,a3,a4,a5,a6]);
            
            for i in [1..6] do
              if 1 ne 7*basecase[i] then
                s := 1/(1-7*basecase[i]);
                newcase := Sort([-basecase[i]*s] cat [(basecase[j]-basecase[i])*s : j in [1..6] | j ne i]);
                if newcase lt basecase then continue i5; end if;
                if newcase eq basecase then auts:= true; end if;
              end if;
            end for;
            
            // Put 0 at oo.
           
            newbase := [1/basecase[i] : i in [1..6]];
              
            sum := &+newbase;
            if sum ne 0 then
              s := 1/sum;
              newcase := Sort([a*s : a in newbase]);
              if newcase lt basecase then continue i5; end if;
              if newcase eq basecase then auts:= true; end if;
            end if;
              
            for j in [1..6] do
              if sum ne 7*newbase[j] then
                s := 1/(sum-7*newbase[j]);
                newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..6] | k ne j]);
                if newcase lt basecase then continue i5; end if;
                if newcase eq basecase then auts:= true; end if;
              end if;
            end for;

            for i in [1..6] do
              // send ai to oo and oo to 0... x --> 1/(x-ai)
              newbase := [-1/basecase[i]] cat [1/(basecase[j]-basecase[i]) : j in [1..6] | j ne i];
              
              sum := &+newbase;
              if sum ne 0 then
                s := 1/sum;
                newcase := Sort([a*s : a in newbase]);
                if newcase lt basecase then continue i5; end if;
                if newcase eq basecase then auts:= true; end if;
              end if;
              
              for j in [1..6] do
                if sum ne 7*newbase[j] then
                  s := 1/(sum-7*newbase[j]);
                  newcase := Sort([-newbase[j]*s] cat [(newbase[k]-newbase[j])*s : k in [1..6] | k ne j]);
                  if newcase lt basecase then continue i5; end if;
                  if newcase eq basecase then auts:= true; end if;
                end if;
              end for;
            end for;
              
            // We got one!
              
            f := x*(x-a1)*(x-a2)*(x-a3)*(x-a4)*(x-a5)*(x-a6);
            if auts then
              autgroup := automorphisms11111111(f);
            else
              autgroup := [I];
            end if;
            polys11111111 cat:= [<f,#autgroup,autgroup>];
              
          end for;
        end for;
      end for;
    end for;
  end for;
  
  if 0 eq q mod 7 then
    f := x^7 - x;
    autgroup := automorphisms11111111(f);
    polys11111111 cat:= [<f, #autgroup, autgroup>];
  end if;
  
  assert &+[1/z[2] : z in polys11111111] eq (q-2)*(q-3)*(q-4)*(q-5)*(q-6) / 40320;
  
  return polys11111111;
end function;

//------------------------------------------------------------------------------

function eightpoints2111111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 2 in the degree-2 extension of K and 6 in P^1(K).
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^2 - q)/2 * (q+1)*q*(q-1)*(q-2)*(q-3)*(q-4)/720
  // = (q+1)*q^2*(q-1)^2*(q-2)*(q-3)*(q-4)/ 1440
  
  // weighted sum = q * (q-1) * (q-2) * (q-3) * (q-4)/ 1440
  
  q := #K;
  if q lt 5 then return []; end if;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  I := Matrix(2,[K|1,0,0,1]);

    
  squares := [a : a in {b^2 : b in K} | a ne 0];
  
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  sixones := sixpoints111111(K);



  polys2111111 := [];
  for f111111 in sixones do
    if f111111[2] eq 1 then
      polys2111111 cat:= [<f111111[1]*f2, 1, [I]> : f2 in quads];
    else
      auts := f111111[3];
      for f2 in quads do
        bigauts := [];
        for A in auts do
          g2 := Numerator(Evaluate(f2,(A[1,1]*x + A[1,2])/(A[2,1]*x + A[2,2]))*(A[2,1]*x + A[2,2])^2);
          g2 := g2/Coefficient(g2,2);
          if f2 gt g2 then continue f2; end if;
          if f2 eq g2 then bigauts cat:=[A]; end if;
        end for;
        polys2111111 cat:= [<f111111[1]*f2, #bigauts, bigauts>];
      end for;
    end if;
  end for;

  assert &+[1/m[2] : m in polys2111111]  eq q * (q-1) * (q-2) * (q-3) * (q-4)/ 1440;
  
  return polys2111111;
end function;

//------------------------------------------------------------------------------
  
function eightpoints221111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 4 in the quadratic extension of K and 4 in P^1(K)
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q+1)*q*(q-1)*(q-2)/8 * (q+1)*q*(q-1)*(q-2)/24
  // = (q+1)^2*q^2*(q-1)^2*(q-2)^2/192
  
  // weighted sum = q * (q+1) * (q-1) * (q-2)^2 / 192


  q := #K;
  R<x>:=PolynomialRing(K);

  quadpairs := fourpoints22(K);

  groups22 := {m[3] : m in quadpairs};
  groups22 := [G : G in groups22];

  Klist := [a : a in K];
  linear4s := [];
  for i in [1..q-2] do
    for j in [i+1..q-1] do
      for k in [j+1..q] do
        linear4s cat:= [(x-Klist[i])*(x-Klist[j])*(x-Klist[k])];
      end for;
    end for;
  end for;
  for i in [1..q-3] do
    for j in [i+1..q-2] do
      for k in [j+1..q-1] do
        for l in [k+1..q] do
          linear4s cat:= [(x-Klist[i])*(x-Klist[j])*(x-Klist[k])*(x-Klist[l])];
        end for;
      end for;
    end for;
  end for;
  
  polys221111 := [];
  
  for G in groups22 do
    quadpairsG := [f22 : f22 in quadpairs | f22[3] eq G];
    goodlins := [];
    for f in linear4s do
      linearauts := [];
      for inv in G do
        num := inv[1,1]*x + inv[1,2];
        den := inv[2,1]*x + inv[2,2];
        g := Numerator(Evaluate(f,num/den)*den^4);
        g := g/Coefficient(g,Degree(g));
        if g lt f then continue f; end if;
        if g eq f then 
          linearauts cat:= [inv];
        end if;
      end for;
      goodlins cat:= [<f, linearauts>];
    end for;
    polys221111 cat:= [<f22[1] * f1111[1], #f1111[2], f1111[2]> : f22 in quadpairsG, f1111 in goodlins];
  end for;
  
  assert &+[1/m[2] : m in polys221111] eq q * (q+1) * (q-1) * (q-2)^2 / 192;
  
  return polys221111;
end function;

//------------------------------------------------------------------------------


function eightpoints22211(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // q * (q+1) * (q-1) * (q-2) * (q^2 - q - 4)/48   *  (q+1)*q/2
  // = q^2 * (q+1)^2 * (q-1) * (q-2) * (q^2 - q - 4)/96
  // weighted sum = q * (q+1) * (q-2) * (q^2 - q - 4)/96


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys22211:=[];
  
  sextics := sixpoints222(K);
  
  quads := [(x-a)*(x-b) : a, b in K | a lt b] cat [(x-a) : a in K];

  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys22211 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys22211 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys22211] eq q * (q+1) * (q-2) * (q^2 - q - 4)/96;
  
  return polys22211;
end function;

//------------------------------------------------------------------------------

function eightpoints2222(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, all 8 in the degree-2 extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // n2 = (q^2 - q)/2 
  // binomial(n2,4) = (q + 2) * (q + 1) * q * (q - 1) * (q - 2) * (q - 3) * (q^2-q-4)/384
  
  // weighted sum = (q + 2) * (q - 2) * (q - 3) * (q^2 - q - 4)/384


  q := #K;
  R<x>:=PolynomialRing(K);
  L := ext<K|2>;
  
  quadpairs := fourpoints22(K);
  quadpairsbymu := AssociativeArray();
  for qp in quadpairs do
    f := qp[1];
    q1,q2 := Explode([a[1] : a in Factorization(f)]);
    quadpairsbymu[mu_invariant(q1,q2)] := [q1,q2];
  end for;
  
  groups22 := {m[3] : m in quadpairs};
  groups22 := [G : G in groups22];

  Klist := [a : a in K];
  
  ns := nonsquare(K);
  squares := Sort([a : a in {b^2 : b in K | b ne 0}]);
  irreds2 := [(x+a)^2 - ns*b : a in K, b in squares];
  irredpairs := [];
  
  for i in [1..#irreds2-1] do
    q1 := irreds2[i];
    roots1 := [a[1] : a in Roots(q1,L)];
    alpha1 := roots1[1];
    alpha2 := roots1[2];
    for j in [i+1..#irreds2] do
      q2 := irreds2[j];
      alpha3 := Roots(q2,L)[1][1];
      M1 := Matrix(2,[alpha1*(alpha3-alpha2), alpha2*(alpha1-alpha3), (alpha3-alpha2), (alpha1-alpha3)]);
      M1inv := M1^-1;
      mu := mu_invariant(q1,q2);
      qq1, qq2 := Explode(quadpairsbymu[mu]);      
      rootsqq1 := [a[1] : a in Roots(qq1,L)];
      rootsqq2 := [a[1] : a in Roots(qq2,L)];
      for beta1, beta3 in rootsqq1 cat rootsqq2 do
        beta2 := beta1^q;
        if #{beta1,beta2,beta3} eq 3 then
          M2 := Matrix(2,[beta1*(beta3-beta2), beta2*(beta1-beta3), (beta3-beta2), (beta1-beta3)]);
          M3 := PGLreduce(M2*M1inv);
          if &and[z in K : z in Eltseq(M3)] then
            irredpairs cat:= [[q1,q2]];
            break beta1;
          end if;
        end if;
      end for;
    end for;
  end for;
        
  // so now irredpairs contains all pairs of irreducible quadratics and
  // and a pointer to the coresponding normalized pair in quadpairs.
  
  polys2222 := [];
  hardnuts := [];
  
  for G in groups22 do
    quadpairsG := [f22 : f22 in quadpairs | f22[3] eq G];
    goodpairs := [];
    for f in irredpairs do
      for inv in G do
        num := inv[1,1]*x + inv[1,2];
        den := inv[2,1]*x + inv[2,2];
        g := Numerator(Evaluate(f[1]*f[2],num/den)*den^4);
        g := g/Coefficient(g,4);
        if g lt f[1]*f[2] then continue f; end if;
      end for;
      goodpairs cat:= [f];
    end for;
    for f1 in quadpairsG do
      q1,q2 := Explode([a[1] : a in Factorization(f1[1])]);
      s12 := mu_invariant(q1,q2);
      for f2 in goodpairs do
        q3,q4 := Explode(f2);
        if #{q1,q2,q3,q4} eq 4 then
          s13 := mu_invariant(q1,q3);
          s14 := mu_invariant(q1,q4);
          s23 := mu_invariant(q2,q3);
          s24 := mu_invariant(q2,q4);
          s34 := mu_invariant(q3,q4);
          qscores := [s12,s13,s14,s23,s24,s34];
          deg8 := q1*q2*q3*q4;
          unique := [u : u in qscores | #[v : v in qscores | v eq u] eq 1];
          if #unique gt 0 then
            if s12 eq Min(unique) then
              autos := automorphisms2222(deg8);
              polys2222 cat:= [<deg8, #autos, autos>];
            end if;
          else
            hardnuts cat:= [deg8];
          end if;
        end if;
      end for;
    end for;
  end for;
  
  sortednuts := {};
        
  for n in hardnuts do
    complist := [];
    q1, q2, q3, q4 := Explode([a[1] : a in Factorization(n)]);
    qlist := [q1,q2,q3,q4];
    for i,j in [1..4] do
      if i lt j then
        alpha1 := Roots(qlist[i],L)[1][1];
        alpha2 := Roots(qlist[i],L)[2][1];
        alpha3 := Roots(qlist[j],L)[1][1];
        M1 := Matrix(2,[alpha1*(alpha3-alpha2), alpha2*(alpha1-alpha3), (alpha3-alpha2), (alpha1-alpha3)]);
        mu := mu_invariant(qlist[i],qlist[j]);

        r1,r2 := Explode(quadpairsbymu[mu]);
        quadsbyj := [[r1,r2],[r2,r1]];
        for rr in quadsbyj do
          for k in [1..2] do
            beta1 := Roots(rr[1],L)[k][1];
            beta2 := Roots(rr[1],L)[3-k][1];
            for l in [1..2] do
              beta3 := Roots(rr[2],L)[l][1];
              M2 := Matrix(2,[beta1*(beta3-beta2), beta2*(beta1-beta3), (beta3-beta2), (beta1-beta3)]);
              M3 := PGLreduce(M1*M2^-1);
              if &and[z in K : z in Eltseq(M3)] then
                M3 := Matrix(2,[K!z : z in Eltseq(M3)]);
                g := Numerator(Evaluate(n,(M3[1,1]*x + M3[1,2])/(M3[2,1]*x + M3[2,2]))*(M3[2,1]*x + M3[2,2])^8);
                g := g/Coefficient(g,8);
                assert Denominator(g/rr[1]/rr[2]) eq 1;
                complist cat:= [g];
              end if;
            end for;
          end for;
        end for;
      end if;
    end for;
    sortednuts join:= {Sort(complist)[1]};
  end for;
        
  for n in sortednuts do
    autos := automorphisms2222(n);
    polys2222 cat:= [<n, #autos, autos>];
  end for;

  count := 0;
  if #polys2222 gt 0 then count := &+[1/m[2] : m in polys2222]; end if;
  assert count eq (q + 2) * (q - 2) * (q - 3) * (q^2 - q - 4)/384;

  return polys2222;
end function;

//------------------------------------------------------------------------------

function eightpoints311111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 3 in the degree-3 extension of K and 5 in P^1(K).
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^3 - q)/3 * (q+1)*q*(q-1)*(q-2)*(q-3)/120
  // = q^2 * (q+1)^2 * (q-1)^2 * (q-2) * (q-3) / 360
  
  // weighted sum = q * (q+1) * (q-1) * (q-2) * (q-3) / 360

  q := #K;
  if q lt 4 then return []; end if;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  I := Matrix(2,[K|1,0,0,1]);
  
  cubics := [x^3 + a*x^2 + b*x + c : a,b,c in K | IsIrreducible(x^3 + a*x^2 + b*x + c)];
  fiveones := fivepoints11111(K);


  polys311111 := [];
  for f11111 in fiveones do
    if f11111[2] eq 1 then
      polys311111 cat:= [<f11111[1]*f3, 1, [I]> : f3 in cubics];
    else
      auts := f11111[3];
      for f3 in cubics do
        bigauts := [];
        for A in auts do
          g3 := Numerator(Evaluate(f3,(A[1,1]*x + A[1,2])/(A[2,1]*x + A[2,2]))*(A[2,1]*x + A[2,2])^3);
          g3 := g3/Coefficient(g3,3);
          if f3 gt g3 then continue f3; end if;
          if f3 eq g3 then bigauts cat:=[A]; end if;
        end for;
        polys311111 cat:= [<f11111[1]*f3, #bigauts, bigauts>];
      end for;
    end if;
  end for;

  assert &+[1/m[2] : m in polys311111] eq q * (q+1) * (q-1) * (q-2) * (q-3) / 360;
  
  return polys311111;
end function;

//------------------------------------------------------------------------------

function eightpoints32111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in the 
  // quadratic extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^3-q)/3 * (q^2 - q)/2 * (q+1)*q*(q-1)6
  // = q^3 * (q-1)^3 * (q+1)^2 / 36
  // weighted sum = q^2 * (q-1)^2 * (q+1) / 36

  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys32111:=[];
  
  sextics := sixpoints3111(K);
  
  ns := nonsquare(K);
  squares := [a : a in {b^2 : b in K} | a ne 0];
  
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys32111 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,2);
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys32111 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys32111] eq q^2 * (q-1)^2 * (q+1) / 36;
  
  return polys32111;
end function;

//------------------------------------------------------------------------------

function eightpoints3221(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 3 in the degree-3 extension of K, 4 in the 
  // quadratic extension of K, and 1 in P^1(K).
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^3 - q)/3 * (q+1)*q*(q-1)*(q-2)/8 * (q+1)
  // = q^2 * (q+1)^3 * (q-1)^2 * (q-2) / 24
  
  // weighted sum = q * (q+1)^2 * (q-1) * (q-2) / 24


  q := #K;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  threeone := fourpoints31(K);
  I := Matrix(2,[K|1,0,0,1]);
  
  squares := Sort([a : a in {a^2 : a in K | a ne 0}]);
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  quadpairs := [quads[i]*quads[j] : i,j in [1..#quads] | i lt j];
  
  polys3221 := [];
  for f31 in threeone do
    if f31[2] eq 1 then
      polys3221 cat:= [<f31[1]*f22, 1, [I]> : f22 in quadpairs];
    else
      aut := f31[3][1];
      if aut eq I then aut := f31[3][2]; end if;
      aut2 := aut^2;
      for f22 in quadpairs do
        g22 := Numerator(Evaluate(f22,(aut[1,1]*x + aut[1,2])/(aut[2,1]*x + aut[2,2]))*(aut[2,1]*x + aut[2,2])^4);
        g22 := g22/Coefficient(g22,4);
        if f22 gt g22 then continue f22; end if;
        g22 := Numerator(Evaluate(f22,(aut2[1,1]*x + aut2[1,2])/(aut2[2,1]*x + aut2[2,2]))*(aut2[2,1]*x + aut2[2,2])^4);
        g22 := g22/Coefficient(g22,4);
        if f22 gt g22 then continue f22; end if;
        polys3221 cat:= [<f31[1]*f22, 1, [I]>];
      end for;
    end if;
  end for;

  assert &+[1/m[2] : m in polys3221] eq q * (q+1)^2 * (q-1) * (q-2) / 24;
  
  return polys3221;
end function;

//------------------------------------------------------------------------------

function eightpoints3311(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // q*(q-1)*(q+1)*(q^3-q-3)/18 * (q^2 + q)/2
  // = q^2*(q-1)*(q+1)^2*(q^3-q-3)/36 
  // weighted sum q*(q+1)*(q^3-q-3)/36 


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys3311:=[];
  
  sextics := sixpoints33(K);
  
  quads := [(x-a)*(x-b) : a, b in K | a lt b] cat [(x-a) : a in K];

  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys3311 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys3311 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys3311] eq q*(q+1)*(q^3-q-3)/36 ;
  
  return polys3311;
end function;

//------------------------------------------------------------------------------

function eightpoints332(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in the 
  // quadratic extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // q*(q-1)*(q+1)*(q^3-q-3)/18 * (q^2 - q)/2
  // = q^2*(q-1)^2*(q+1)*(q^3-q-3)/36 
  // weighted sum q*(q-1)*(q^3-q-3)/36 



  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys332:=[];
  
  sextics := sixpoints33(K);
  
  ns := nonsquare(K);
  squares := [a : a in {b^2 : b in K} | a ne 0];
  
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys332 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,2);
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys332 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys332] eq  q*(q-1)*(q^3-q-3)/36 ;
  
  return polys332;
end function;

//------------------------------------------------------------------------------

function eightpoints41111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 4 in the degree-4 extension of K and 4 in P^1(K)
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^4 - q^2)/4 * (q+1)*q*(q-1)*(q-2)/24
  // = q^3 * (q+1)^2*(q-1)^2*(q-2)/96
  
  // weighted sum = q^2 * (q+1) * (q-1) * (q-2) / 48


  q := #K;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  quartics := fourpoints4(K : ns := ns);
  I := Matrix(2,[K|1,0,0,1]);
  inv1 := Matrix(2,[K|0,1,1,0]);
  inv2 := Matrix(2,[0,ns,1,0]);
  
  quartics1 := [a : a in quartics | a[2] eq 2 and inv1 in a[3]];
  quartics2 := [a : a in quartics | a[2] eq 2 and inv2 in a[3]];
  special := [a : a in quartics | a[2] eq 4];
  assert #quartics eq #quartics1 + #quartics2 + #special;
  
  aut := special[1][3][2];  

  Klist := [a : a in K];
  linear4s := [];
  for i in [1..q-2] do
    for j in [i+1..q-1] do
      for k in [j+1..q] do
        linear4s cat:= [(x-Klist[i])*(x-Klist[j])*(x-Klist[k])];
      end for;
    end for;
  end for;
  for i in [1..q-3] do
    for j in [i+1..q-2] do
      for k in [j+1..q-1] do
        for l in [k+1..q] do
          linear4s cat:= [(x-Klist[i])*(x-Klist[j])*(x-Klist[k])*(x-Klist[l])];
        end for;
      end for;
    end for;
  end for;
  
  smooth1 := [];
  num := inv1[1,1]*x + inv1[1,2];
  den := inv1[2,1]*x + inv1[2,2];
  
  for f4 in linear4s do
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,Degree(g));
    if f4 lt g then smooth1 cat:= [<f4, 1, [I]>]; end if;
    if f4 eq g then smooth1 cat:= [<f4, 2, [I,inv1]>]; end if;
  end for;

  smooth2 := [];
  num := inv2[1,1]*x + inv2[1,2];
  den := inv2[2,1]*x + inv2[2,2];
  
  for f4 in linear4s do
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,Degree(g));
    if f4 lt g then smooth2 cat:= [<f4, 1, [I]>]; end if;
    if f4 eq g then smooth2 cat:= [<f4, 2, [I,inv2]>]; end if;
  end for;

  smoothspecial := [];
  num := aut[1,1]*x + aut[1,2];
  den := aut[2,1]*x + aut[2,2];
  for f4 in linear4s do
    quats := [I];
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,Degree(g));
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut]; end if;
    g := Numerator(Evaluate(g,num/den)*den^4);
    g := g/Coefficient(g,Degree(g));
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut^2]; end if;
    g := Numerator(Evaluate(g,num/den)*den^4);
    g := g/Coefficient(g,Degree(g));
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut^3]; end if;
    smoothspecial cat:= [<f4, #quats, quats>];
  end for;
  
  polys41111 := [<f[1]*g[1],g[2],g[3]> : f in quartics1, g in smooth1]
              cat [<f[1]*g[1],g[2],g[3]> : f in quartics2, g in smooth2]
              cat [<f[1]*g[1],g[2],g[3]> : f in special, g in smoothspecial];
  
  assert &+[1/m[2] : m in polys41111] eq q^2 * (q+1) * (q-1) * (q-2) / 96;
  
  return polys41111;
end function;

//------------------------------------------------------------------------------

function eightpoints4211(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^4-q^2)/4 * (q^2-q)/2 * (q^2 + q)/2 
  // = q^4 * (q+1)^2 * (q-1)^2 / 16
  
  // weighted sum q^3 * (q+1) * (q-1) / 16

  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys4211:=[];
  
  sextics := sixpoints42(K);
  
  quads := [(x-a)*(x-b) : a, b in K | a lt b] cat [(x-a) : a in K];

  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys4211 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys4211 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys4211] eq q^3*(q+1)*(q-1)/16;
  
  return polys4211;
end function;

//------------------------------------------------------------------------------

function eightpoints422(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 4 in the degree-4 extension of K and 4 in the 
  // quadratic extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^4 - q^2)/4 * (q+1)*q*(q-1)*(q-2)/8
  // = q^3 * (q+1)^2*(q-1)^2*(q-2)/32
  
  // weighted sum = q^2 * (q+1) * (q-1) * (q-2) / 32


  q := #K;
  R<x>:=PolynomialRing(K);
  ns := nonsquare(K);
  quartics := fourpoints4(K : ns := ns);
  I := Matrix(2,[K|1,0,0,1]);
  inv1 := Matrix(2,[K|0,1,1,0]);
  inv2 := Matrix(2,[0,ns,1,0]);
  
  quartics1 := [a : a in quartics | a[2] eq 2 and inv1 in a[3]];
  quartics2 := [a : a in quartics | a[2] eq 2 and inv2 in a[3]];
  special := [a : a in quartics | a[2] eq 4];
  assert #quartics eq #quartics1 + #quartics2 + #special;
  
  specialauts := special[1][3];  
  // A group of order 4. We want a generator.
  i := 0;
  repeat 
    i+:=1; 
    aut := specialauts[i];
  until PGLreduce(aut*aut) ne I;


  squares := Sort([a : a in {a^2 : a in K | a ne 0}]);
  
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  quadpairs := [quads[i]*quads[j] : i,j in [1..#quads] | i lt j];
  
  
  quadpairs1 := [];
  num := inv1[1,1]*x + inv1[1,2];
  den := inv1[2,1]*x + inv1[2,2];
  
  for f4 in quadpairs do
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,4);
    if f4 lt g then quadpairs1 cat:= [<f4, 1, [I]>]; end if;
    if f4 eq g then quadpairs1 cat:= [<f4, 2, [I,inv1]>]; end if;
  end for;

  quadpairs2 := [];
  num := inv2[1,1]*x + inv2[1,2];
  den := inv2[2,1]*x + inv2[2,2];
  
  for f4 in quadpairs do
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,4);
    if f4 lt g then quadpairs2 cat:= [<f4, 1, [I]>]; end if;
    if f4 eq g then quadpairs2 cat:= [<f4, 2, [I,inv2]>]; end if;
  end for;

  quadpairsspecial := [];
  num := aut[1,1]*x + aut[1,2];
  den := aut[2,1]*x + aut[2,2];
  for f4 in quadpairs do
    quats := [I];
    g := Numerator(Evaluate(f4,num/den)*den^4);
    g := g/Coefficient(g,4);
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut]; end if;
    g := Numerator(Evaluate(g,num/den)*den^4);
    g := g/Coefficient(g,4);
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut^2]; end if;
    g := Numerator(Evaluate(g,num/den)*den^4);
    g := g/Coefficient(g,4);
    if f4 gt g then continue; end if;
    if f4 eq g then quats cat:= [aut^3]; end if;
    quadpairsspecial cat:= [<f4, #quats, quats>];
  end for;
  
  polys422 := [<f[1]*g[1],g[2],g[3]> : f in quartics1, g in quadpairs1]
              cat [<f[1]*g[1],g[2],g[3]> : f in quartics2, g in quadpairs2]
              cat [<f[1]*g[1],g[2],g[3]> : f in special, g in quadpairsspecial];
  
  assert &+[1/m[2] : m in polys422] eq q^2 * (q+1) * (q-1) * (q-2) / 32;
  
  return polys422;
end function;

//------------------------------------------------------------------------------


function eightpoints431(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 4 in the degree-4 extension of K, 3 in the 
  // cubic extension of K, and 1 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // (q^4 - q^2)/4 * (q^3 - q)/3 * (q+1) = q^3 * (q+1)^3 * (q-1)^2 / 12
  // weighted sum = q^2 * (q+1)^2 * (q-1) / 12


  q := #K;
  R<x>:=PolynomialRing(K);
  
  ns := nonsquare(K);

  quartics := fourpoints4(K : ns := ns);
  I := Matrix(2,[K|1,0,0,1]);
  inv1 := Matrix(2,[K|0,1,1,0]);
  inv2 := Matrix(2,[0,ns,1,0]);
  
  quartics1 := [a : a in quartics | a[2] eq 2 and inv1 in a[3]];
  quartics2 := [a : a in quartics | a[2] eq 2 and inv2 in a[3]];
  special := [a : a in quartics | a[2] eq 4];
  
  assert #quartics eq #quartics1 + #quartics2 + #special;
  
  cubic := irreducible3(K);

  pgl2 := [Matrix(2,[a,b,0,1]) : a, b in K | a ne 0];
  pgl2 cat:= [Matrix(2,[a,b,1,d]) : a,b,d in K | b ne a*d];
  
  aut := Matrix(2,[K|0, -1, 1, -1]);
  
  cubics1 := [];
  for M in pgl2 do
    if M eq Min([PGLreduce(aut^i * M * inv1^j) : i in [0..2], j in [0..1]]) then
      f := Numerator(Evaluate(cubic, (M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
      f := f/Coefficient(f,3);
      cubics1 cat:= [f];
    end if;
  end for;
  
  cubics2 := [];
  for M in pgl2 do
    if M eq Min([PGLreduce(aut^i * M * inv2^j) : i in [0..2], j in [0..1]]) then
      f := Numerator(Evaluate(cubic, (M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
      f := f/Coefficient(f,3);
      cubics2 cat:= [f];
    end if;
  end for;
  
  order4 := special[1][3][2];
  
  cubicsspecial := [];
  for M in pgl2 do
    if M eq Min([PGLreduce(aut^i * M * order4^j) : i in [0..2], j in [0..3]]) then
      f := Numerator(Evaluate(cubic, (M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
      f := f/Coefficient(f,3);
      cubicsspecial cat:= [f];
    end if;
  end for;
  
  
  linears := [K!1] cat [x-a : a in K];
  
  polys431 := [<f4[1]*f3*f1, 1, [I]> : f4 in quartics1, f3 in cubics1, f1 in linears]
              cat [<f4[1]*f3*f1, 1, [I]> : f4 in quartics2, f3 in cubics2, f1 in linears]
              cat [<f4[1]*f3*f1, 1, [I]> : f4 in special, f3 in cubicsspecial, f1 in linears];
  
  assert &+[1/m[2] : m in polys431] eq q^2 * (q+1)^2 * (q-1)/12;
  
  return polys431;
end function;

//------------------------------------------------------------------------------

function eightpoints44(K)
  // (q^4 - q^2)/4 quartics
  // q^2*(q^2-1)*(q^4 - q^2 - 4)/32 unordered pairs of distinct quartics
  // q*(q^4 - q^2 - 4)/32 weighted sum

  q := #K;
  R<x>:=PolynomialRing(K);
  polys44 := [];
  ns := nonsquare(K);
  Kstar := [a : a in K | a ne 0];
  quartics := fourpoints4(K : ns := ns);
  I := Matrix(2,[K|1,0,0,1]);
  inv1 := Matrix(2,[K|0,1,1,0]);
  inv2 := Matrix(2,[0,ns,1,0]);
  
  quartics1 := [a : a in quartics | a[2] eq 2 and inv1 in a[3]];
  quartics2 := [a : a in quartics | a[2] eq 2 and inv2 in a[3]];
  special := [a : a in quartics | a[2] eq 4];
  
  assert #quartics eq #quartics1 + #quartics2 + #special;
  

  pgl2 := [Matrix(2,[a,b,0,1]) : a in Kstar, b in K];
  pgl2 cat:= [Matrix(2,[a,b,1,d]) : a,b,d in K | b ne a*d];
  
  // Pairing distinct quartics of type 1:
  
  Mlist11 := [];
  for M in pgl2 do
    M2 := PGLreduce(inv1*M);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(M2*inv1);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(inv1*M2);
    if M2 lt M then continue; end if;
    Mlist11 cat:= [M];
  end for;



  for i in [1..#quartics1-1] do
    q1 := quartics1[i][1];
    for j in [i+1..#quartics1] do
      q2 := quartics1[j][1];

      for M in Mlist11 do
        newinv := PGLreduce(M^-1*inv1*M);
        newq := Numerator(Evaluate(q2,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
        newq := newq/Coefficient(newq,4);
        
        if inv1 eq newinv then
          polys44 cat:= [<q1*newq,2,[I,inv1]>];
        else
          polys44 cat:= [<q1*newq,1,[I]>];
        end if;
      end for;
    end for;
  end for;
  
  
      




  
  
  // Pairing distinct quartics of type 2:
  
  Mlist22 := [];
  for M in pgl2 do
    M2 := PGLreduce(inv2*M);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(M2*inv2);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(inv2*M2);
    if M2 lt M then continue; end if;
    Mlist22 cat:= [M];
  end for;
  
  for i in [1..#quartics2-1] do
    q1 := quartics2[i][1];
    for j in [i+1..#quartics2] do
      q2 := quartics2[j][1];

      for M in Mlist22 do
        newinv := PGLreduce(M^-1*inv2*M);
        newq := Numerator(Evaluate(q2,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
        newq := newq/Coefficient(newq,4);
        
        if inv2 eq newinv then
          polys44 cat:= [<q1*newq,2,[I,inv2]>];
        else
          polys44 cat:= [<q1*newq,1,[I]>];
        end if;
      end for;
    end for;
  end for;
  
  




  // Pairing type 1 with type 2:
  
  Mlist12 := [];
  for M in pgl2 do
    M2 := PGLreduce(inv2*M);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(M2*inv1);
    if M2 lt M then continue M; end if;
    M2 := PGLreduce(inv2*M2);
    if M2 lt M then continue; end if;
    Mlist12 cat:= [M];
  end for;
  
  for i in [1..#quartics1] do
    q1 := quartics1[i][1];
    for j in [1..#quartics2] do
      q2 := quartics2[j][1];

      for M in Mlist12 do
        newinv := PGLreduce(M^-1*inv2*M);
        newq := Numerator(Evaluate(q2,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
        newq := newq/Coefficient(newq,4);
        
        if inv1 eq newinv then
          polys44 cat:= [<q1*newq,2,[I,inv2]>];
        else
          polys44 cat:= [<q1*newq,1,[I]>];
        end if;
      end for;
    end for;
  end for;


  // Pairing a type 1 with itself
  
  Mlistsame1 := [];
  for M in pgl2 do
    if M ne I and M ne inv1 then
      M2 := PGLreduce(inv1*M);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(M2*inv1);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv1*M2);
      if M2 lt M then continue; end if;

      M2 := PGLreduce(M2^-1);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv1*M2);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(M2*inv1);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv1*M2);
      if M2 lt M then continue; end if;

      Mlistsame1 cat:= [M];
    end if;
  end for;
  
  
  // We will have q2(x) = q1(M(x)). Here we must avoid M = 1 and M = inv1.
  // Automorpshisms?
  // Aut(q1) intersect M^-1*Aut(q1)*M  gives the ones fixing each term.
  // For these curves that means inv1 if inv1 = M^-1 inv1 M.
  // Are there any that swap factors? 
  // The elements of PGL2 that take q1 to q2 are: 
  //  A = M                q1(A(x)) = q1(M(x)) = q2(x)
  //  A = inv1*M           q1(inv1(M(x)) = q1(M(x)) = q2(x)
  //  A = M*inv2 = inv1*M  q1((M*inv2)(x)) = q1(M*M^-1*inv1*M(x)) = q1(inv1(M(x))) = q1(M(x)) = q2(x)
  //  A = inv1*M*inv2 = M
  // So really only two choices, M and inv1*M.
  // And to give an automorphism of q1*q2 we would need q2(A(x)) = q1(x) so q1((M*A)(x)) = q1(x)
  // M*A = 1   or   M*A = inv1
  // For our two possibilities, this means:
  // A = M      and (M^2 = 1 or M^2 = inv1)
  // A = inv1*M and (M*inv1*M = 1   or   M*inv1*M = inv1) which is equiv to (A^2 = 1 or A^2 = inv)

  for i in [1..#quartics1] do
    q1 := quartics1[i][1];
    for M in Mlistsame1 do
      newinv := PGLreduce(M^-1*inv1*M);
      newq := Numerator(Evaluate(q1,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
      newq := newq/Coefficient(newq,4);

      autlist := [I];
      if inv1 eq newinv then autlist cat:= [inv1]; end if;

      for A in [M, inv1*M] do
        A2 := PGLreduce(A^2);
        if A2 eq I or A2 eq inv1 then autlist cat:= [A]; end if;
      end for;
      polys44 cat:= [<q1*newq,#autlist,autlist>];
    end for;
  end for;
  
      
    






  
   // Pairing a type 2 with itself
  
  Mlistsame2 := [];
  for M in pgl2 do
    if M ne I and M ne inv2 then
      M2 := PGLreduce(inv2*M);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(M2*inv2);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv2*M2);
      if M2 lt M then continue; end if;
    
      M2 := PGLreduce(M2^-1);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv2*M2);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(M2*inv2);
      if M2 lt M then continue M; end if;

      M2 := PGLreduce(inv2*M2);
      if M2 lt M then continue; end if;

      Mlistsame2 cat:= [M];
    end if;
  end for;
 
 
  for i in [1..#quartics2] do
    q1 := quartics2[i][1];
    for M in Mlistsame2 do
      newinv := PGLreduce(M^-1*inv2*M);
      newq := Numerator(Evaluate(q1,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
      newq := newq/Coefficient(newq,4);
      autlist := [I];
      if inv2 eq newinv then autlist cat:= [inv2]; end if;
      for A in [M, inv2*M] do
        A2 := PGLreduce(A^2);
        if A2 eq I or A2 eq inv2 then autlist cat:= [A]; end if;
      end for;
      polys44 cat:= [<q1*newq,#autlist,autlist>];
    end for;
  end for;
      
              




  // Pairing the special with a type 1:
  
  // First, get the automorphism of order 4.

  specialauts := special[1][3];  
  i := 0;
  repeat 
    i+:=1; 
    aut := specialauts[i];
  until PGLreduce(aut*aut) ne I;



 
  
  Mlistspecial1 := [];
  for M in pgl2 do
    Mlist := [PGLreduce(inv1^i * M * aut^j) : i in [0..1], j in [0..3]];
    if M eq Min(Mlist) then Mlistspecial1 cat:= [M]; end if;
  end for;

  specialinv := PGLreduce(aut^2);

  q1 := special[1][1];

  for i in [1..#quartics1] do
    q2 := quartics1[i][1];

    for M in Mlistspecial1 do
      newinv := PGLreduce(M^-1*inv1*M);
      newq := Numerator(Evaluate(q2,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
      newq := newq/Coefficient(newq,4);
        
      if specialinv eq newinv then
        polys44 cat:= [<q1*newq,2,[I,specialinv]>];
      else
        polys44 cat:= [<q1*newq,1,[I]>];
      end if;
    end for;
  end for;
  

 // Pairing the special with a type 2:
 
  
  Mlistspecial2 := [];
  for M in pgl2 do
    Mlist := [PGLreduce(inv2^i * M * aut^j) : i in [0..1], j in [0..3]];
    if M eq Min(Mlist) then Mlistspecial2 cat:= [M]; end if;
  end for;

  specialinv := PGLreduce(aut^2);

  q1 := special[1][1];

  for i in [1..#quartics2] do
    q2 := quartics2[i][1];

    for M in Mlistspecial2 do
      newinv := PGLreduce(M^-1*inv2*M);
      newq := Numerator(Evaluate(q2,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
      newq := newq/Coefficient(newq,4);
        
      if specialinv eq newinv then
        polys44 cat:= [<q1*newq,2,[I,specialinv]>];
      else
        polys44 cat:= [<q1*newq,1,[I]>];
      end if;
    end for;
  end for;
  



  // OK. Now pair the special with itself.
  
  Mlistspecialspecial := [];
  for M in pgl2 do
    Mlist := [PGLreduce(aut^i * M^k * aut^j) : i in [0..3], j in [0..3], k in [-1,1]];
    if M eq Min(Mlist) then Mlistspecialspecial cat:= [M]; end if;
  end for;


  auts := [PGLreduce(aut^i) : i in [0..3]];
  
  for M in Mlistspecialspecial do
    if not M in auts then
      newq := Numerator(Evaluate(special[1][1],(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^4);
      newq := newq/Coefficient(newq,4);

      newauts := [PGLreduce(M^-1*A*M) : A in auts];
    
      // First, the automorphisms that fix both factors individually
      bigauts := [A : A in auts | A in newauts];
    
      // Things that move first factor to second: A*M for A in auts.
      // Moves second to first if M*A*M in auts.
      bigauts cat:= [PGLreduce(A*M) : A in auts | PGLreduce(M*A*M) in auts];

      polys44 cat:= [<special[1][1]*newq, #bigauts, bigauts>];
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys44] eq q*(q^4 - q^2 - 4)/32;
  return polys44;
  
end function;

//------------------------------------------------------------------------------

function eightpoints5111(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 5 in the degree-5 extension of K and 3 in 
  // P^1(K).
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // Note that the number of irreducible monic quintics is (q^5 - q)/5 and the
  // number of triple of elements of P^1(K) is (q+1)*q*(q-1)/6. Dividing the
  // product of  these by the size of PGL(2,q) we get (q^5-q)/30.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^5-q)/30.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys5111:=[];
  
  quintics := fivepoints5(K);
  
  cubic := x*(x-1);
  
  cubics := {Evaluate(cubic,a*x+b)/a^2 : a,b in K | a ne 0};
  
  
  
  for a,b,d in K do 
    if b ne a*d then
      f := Numerator(Evaluate(cubic,(a*x+b)/(x+d))*(x+d)^3);
      f := f/Coefficient(f,Degree(f));
      cubics join:= {f};
    end if;
  end for;
  
  cubics := Sort([a : a in cubics]);


  I := Matrix(2,[K!1,0,0,1]);

  for m in quintics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys5111 cat:= [<f*g, 1, [I]> : g in cubics];
    else
      for g in cubics do
        cubicorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          cubicorbit cat:= [gg];
        end for;
        
        if g eq Min(cubicorbit) then
          polys5111 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys5111] eq (q^5-q)/30;
  
  return polys5111;
end function;

//------------------------------------------------------------------------------

function eightpoints521(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 5 in the degree-5 extension of K, 2 in the 
  // quadratic extension of K, and 1 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // Note that the number of irreducible monic quintics is (q^5 - q)/5, the
  // number of monic irreducible quadratics is (q^2 - q)/2, and the total
  // number of elements of P^1(K) is q+1. Dividing the product
  // of  these by the size of PGL(2,q) we get (q^5-q)/10.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^5-q)/10.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys521:=[];
  
  quintics := fivepoints5(K);
  
  cubic := irreducible2(K);
  
  cubics := {Evaluate(cubic,a*x+b)/a^2 : a,b in K | a ne 0};
  
  
  
  for a,b,d in K do 
    if b ne a*d then
      f := Numerator(Evaluate(cubic,(a*x+b)/(x+d))*(x+d)^3);
      f := f/Coefficient(f,Degree(f));
      cubics join:= {f};
    end if;
  end for;
  
  cubics := Sort([a : a in cubics]);


  I := Matrix(2,[K!1,0,0,1]);

  for m in quintics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys521 cat:= [<f*g, 1, [I]> : g in cubics];
    else
      for g in cubics do
        cubicorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          cubicorbit cat:= [gg];
        end for;
        
        if g eq Min(cubicorbit) then
          polys521 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys521] eq (q^5-q)/10;
  
  return polys521;
end function;

//------------------------------------------------------------------------------

function eightpoints53(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 5 in the degree-5 extension of K and 3 in the 
  // cubic extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // Note that the number of irreducible monic quintics is (q^5 - q)/5 and the
  // number of monic irreducible quadratics is (q^3 - q)/3. Dividing the product
  // of  these by the size of PGL(2,q) we get (q^5-q)/15.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q^5-q)/15.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys53:=[];
  
  quintics := fivepoints5(K);
  
  cubic := irreducible3(K);
  
  cubics := {Evaluate(cubic,a*x+b)/a^3 : a,b in K | a ne 0};
  
  
  
  for a,b,d in K do 
    if b ne a*d then
      f := Numerator(Evaluate(cubic,(a*x+b)/(x+d))*(x+d)^3);
      f := f/Coefficient(f,3);
      cubics join:= {f};
    end if;
  end for;
  
  cubics := Sort([a : a in cubics]);


  I := Matrix(2,[K!1,0,0,1]);

  for m in quintics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys53 cat:= [<f*g, 1, [I]> : g in cubics];
    else
      for g in cubics do
        cubicorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^3);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          cubicorbit cat:= [gg];
        end for;
        
        if g eq Min(cubicorbit) then
          polys53 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys53] eq (q^5-q)/15;
  
  return polys53;
end function;

//------------------------------------------------------------------------------

function eightpoints611(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // Note that the number of irreducible monic sextics is (q^6 - q^3 - q^2 + q)/6 and the
  // number of pairs of distinct elements of P^1(K) is q*(q+1)/2.
  // Dividing the product
  // of  these by the size of PGL(2,q) we get q*(q+1)*(q^3 + q - 1)/12.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q*(q+1)*(q^3 + q - 1)/12.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys611:=[];
  
  sextics := sixpoints6(K);
  
  quads := [(x-a)*(x-b) : a, b in K | a lt b] cat [(x-a) : a in K];

  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys611 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,Degree(gg));
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys611 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys611] eq q*(q+1)*(q^3 + q - 1)/12;
  
  return polys611;
end function;

//------------------------------------------------------------------------------

function eightpoints62(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable octuples
  // of elements, 6 in the degree-6 extension of K and 2 in the 
  // quadratic extension of K.
  // Also give the order of the PGL2 stabilizer and its elements.
  
  // Note that the number of irreducible monic sextics is (q^6 - q^3 - q^2 + q)/6 and the
  // number of monic irreducible quadratics is (q^2 - q)/2. Dividing the product
  // of  these by the size of PGL(2,q) we get q*(q-1)*(q^3 + q - 1)/12.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be q*(q-1)*(q^3 + q - 1)/12.
  // We check this at the end.


  q := #K;
  R<x>:=PolynomialRing(K);
  
  polys62:=[];
  
  sextics := sixpoints6(K);
  
  ns := nonsquare(K);
  squares := [a : a in {b^2 : b in K} | a ne 0];
  
  quads := [(x+a)^2 - ns*b : a in K, b in squares];
  I := Matrix(2,[K!1,0,0,1]);

  for m in sextics do
    f := m[1];
    n := m[2];
    G := m[3];
    
    if n eq 1 then
      polys62 cat:= [<f*g, 1, [I]> : g in quads];
    else
      for g in quads do
        quadorbit := [];
        GG := [];
        for M in G do 
          gg := Numerator(Evaluate(g,(M[1,1]*x + M[1,2])/(M[2,1]*x + M[2,2]))*(M[2,1]*x + M[2,2])^2);
          gg := gg/Coefficient(gg,2);
          if g eq gg then
            GG cat:= [M];
          end if;
          quadorbit cat:= [gg];
        end for;
        
        if g eq Min(quadorbit) then
          polys62 cat:= [<f*g, #GG, GG>];
        end if;
      end for;
    end if;
  end for;
  
  assert &+[1/m[2] : m in polys62] eq q*(q-1)*(q^3 + q - 1)/12;
  
  return polys62;
end function;

//------------------------------------------------------------------------------


function eightpoints71(K);
  // K is a finite field of size q = p^e, with p odd.
  // Return all PGL(2,K) orbits of Galois-stable sextuples
  // of elements, 1 in K and 7 in the degree-7 extension of K.

  // Note that the number of irreducible monic septics is (q^7 - q)/7 and the
  // number of rational points on P^1 is q + 1, and dividing the product of 
  // these by the size of PGL(2,q) we get (q + 1)*(q^4 + q^2 + 1)/7.
  // Therefore, the sum over all representatives of 1 over the 
  // stabilizer of the representative should be (q + 1)*(q^4 + q^2 + 1)/7.
  // We check this at the end.
  
  
  q := #K;
  p, e := Explode(Factorization(q)[1]);

  R<x>:=PolynomialRing(K);
  L := ext<K|7>;
  I := Matrix(2,[K|1,0,0,1]);
  
  list := [];
  polys71 := [];
    
  // Find a normal basis.
  i := 0;
  g := PrimitiveElement(L);
  repeat 
    i +:= 1;
    a1 := g^i;
    M := Matrix(7, 7, &cat[Eltseq(a1^(q^i),K) : i in [0..6]]);
  until Rank(M) eq 7;

  a1 := a1/Trace(a1,K);
  a2 := a1^q;
  a3 := a2^q;
  a4 := a3^q;
  a5 := a4^q;
  a6 := a5^q;
  a7 := a6^q;

  
  if p eq 7 then
  
    /*
    Write elements of L in the normal basis. Normalize so that first
    coefficient is 0 and first nonzero coefficient is 1.
    This takes care of a*x + b group. The rotate, and renormalize.
    For the main case, 
      *** we assume that all coefficients are distinct ***
    so that normal forms have no 0s other than first coefficient.
    
       [ 0, 1,           a,           b,           c,           d,           e ]
       [ 0, 1, (1-b)/(1-a), (1-c)/(1-a), (1-d)/(1-a), (1-e)/(1-a),     1/(1-a) ]
       [ 0, 1, (a-c)/(a-b), (a-d)/(a-b), (a-e)/(a-b),     a/(a-b), (a-1)/(a-b) ]
       [ 0, 1, (b-d)/(b-c), (b-e)/(b-c),     b/(b-c), (b-1)/(b-c), (b-a)/(b-c) ]
       [ 0, 1, (c-e)/(c-d),     c/(c-d), (c-1)/(c-d), (c-a)/(c-d), (c-b)/(c-d) ]
       [ 0, 1,     d/(d-e), (d-1)/(d-e), (d-a)/(d-e), (d-b)/(d-e), (d-c)/(d-e) ]
       [ 0, 1, (e-1)/e    , (e-a)/e    , (e-b)/e    , (e-c)/e    , (e-d)/e     ]


    We also first run through the case where no "special conditions" hold,
    that is, when none of the third column elements beneath the first row are
    equal to a. (In this case, we can tell whether the first row is the smallest
    just by looking at the third column.) Special conditions translate to:
      b := a^2 - a + 1 ;       // 1st and 2nd equal
      c := a*(1 + b - a);      // 1st and 3rd equal
      d := a*c + b*(1-a);      // 1st and 4th equal
      e := a*d + c*(1-a);      // 1st and 5th equal
      e := d*(a-1)/a;          // 1st and 6th equal
      e := 1/(1-a);            // 1st and 7th equal
      
    */
    
    K01 := [a : a in K | a ne 1 and a ne 0];
    
    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)*abinv then
              bcinv := 1/(b-c);
              for d in K01 do
                if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                  cdinv := 1/(c-d);
                  for e in K01 do
                    if e ne a and e ne b and e ne c and e ne d 
                    and a lt (c-e)*cdinv and a lt d/(d-e) and a lt (e-1)/e then
                    
                      list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                    end if;
                  end for;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;
    
    // Continue to assume that a,b,c,d,e are distinct and different from 0 and 1.
    // But now go through special cases, assuming that *exactly one* holds.

    // b := a^2 - a + 1 ;       // 1st and 2nd equal
    for a in K01 do
      ainv := 1/(1-a);
      b := a^2 - a + 1;
      // Note that b != a automatically, since otherwise we would have a = 1.
      if b ne 0 and b ne 1 then
        abinv := 1/(a-b);
        for c in K01 do
          if c ne a and c ne b and a lt (a-c)*abinv then
            bcinv := 1/(b-c);
            for d in K01 do
              if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                cdinv := 1/(c-d);
                for e in K01 do
                  if e ne a and e ne b and e ne c and e ne d 
                    and a lt (c-e)*cdinv and a lt d/(d-e) and a lt (e-1)/e 
                    and [b,c,d,e] lt [(1-c)*ainv, (1-d)*ainv, (1-e)*ainv, ainv] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end for;
              end if;
            end for;
          end if;
        end for;
      end if;
    end for;
      
    // c := a*(1 + b - a);      // 1st and 3rd equal

    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          c := a*(1 + b - a);
          if c ne a and c ne b and c ne 0 and c ne 1 then
            bcinv := 1/(b-c);
            for d in K01 do
              if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                cdinv := 1/(c-d);
                for e in K01 do
                  if e ne a and e ne b and e ne c and e ne d 
                  and a lt (c-e)*cdinv and a lt d/(d-e) and a lt (e-1)/e 
                  and [b,c,d,e] lt [(a-d)*abinv, (a-e)*abinv, a*abinv, (a-1)*abinv] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end for;
              end if;
            end for;
          end if;
        end if;
      end for;
    end for;
        
    //  d := a*c + b*(1-a);      // 1st and 4th equal
    
    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)*abinv then
              bcinv := 1/(b-c);
              d := a*c + b*(1-a); 
              if d ne a and d ne b and d ne c and d ne 0 and d ne 1 then
                cdinv := 1/(c-d);
                for e in K01 do
                  if e ne a and e ne b and e ne c and e ne d 
                  and a lt (c-e)*cdinv and a lt d/(d-e) and a lt (e-1)/e 
                  and [b,c,d,e] lt [(b-e)*bcinv, b*bcinv, (b-1)*bcinv, (b-a)*bcinv ] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end for;
              end if;
            end if;
          end for;
        end if;
      end for;
    end for;
    
    //  e := a*d + c*(1-a);      // 1st and 5th equal
    
    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)*abinv then
              bcinv := 1/(b-c);
              for d in K01 do
                if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                  cdinv := 1/(c-d);
                  e := a*d + c*(1-a);  
                  if e ne a and e ne b and e ne c and e ne d and e ne 0 and e ne 1
                  and a lt d/(d-e) and a lt (e-1)/e 
                  and [b,c,d,e] lt [c*cdinv, (c-1)*cdinv, (c-a)*cdinv, (c-b)*cdinv] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

    //  e := d*(a-1)/a;          // 1st and 6th equal

    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)*abinv then
              bcinv := 1/(b-c);
              for d in K01 do
                if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                  e := d*(a-1)/a;
                  deinv := 1/(d-e);
                  if e ne a and e ne b and e ne c and e ne d  and e ne 0 and e ne 1
                  and a lt (c-e)/(c-d) and a lt (e-1)/e 
                  and [b,c,d,e] lt [(d-1)*deinv, (d-a)*deinv, (d-b)*deinv, (d-c)*deinv] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

    //  e := 1/(1-a);            // 1st and 7th equal

    for a in K01 do 
      a1inv := 1/(1-a);
      for b in K01 do 
        if b ne a and a lt (1-b)*a1inv then
          abinv := 1/(a-b);
          for c in K01 do
            if c ne a and c ne b and a lt (a-c)*abinv then
              bcinv := 1/(b-c);
              for d in K01 do
                if d ne a and d ne b and d ne c and a lt (b-d)*bcinv then
                  e := 1/(1-a);  
                  einv := 1/e;
                  if e ne a and e ne b and e ne c and e ne d  and e ne 0 and e ne 1
                  and a lt (c-e)/(c-d) and a lt d/(d-e) 
                  and [b,c,d,e] lt [(e-a)*einv, (e-b)*einv, (e-c)*einv, (e-d)*einv] then
                    list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;






    /* What do two simultaneous special cases look like?
      b := a^2 - a + 1 ;       // 1st and 2nd equal
      c := a*(1 + b - a);      // 1st and 3rd equal
      d := a*c + b*(1-a);      // 1st and 4th equal
      e := a*d + c*(1-a);      // 1st and 5th equal
      e := d*(a-1)/a;          // 1st and 6th equal
      e := 1/(1-a);            // 1st and 7th equal

    
    1, 2, 3:   b := a^2 - a + 1;    c := a*(1 + b - a); 
    
    1, 2, 4:   b := a^2 - a + 1;    d := a*c + b*(1-a);  
    
    1, 2, 5:   b := a^2 - a + 1;    e := a*d + c*(1-a); 
    
    1, 2, 6:   b := a^2 - a + 1;    e := d*(a-1)/a;  
    
    1, 2, 7:   b := a^2 - a + 1;    e := 1/(1-a);   
    

    1, 3, 4:   c := a*(1 + b - a);  d := a*c + b*(1-a);  
    
    1, 3, 5:   c := a*(1 + b - a);  e := 1/(1-a);   
    
    1, 3, 6:   c := a*(1 + b - a);  e := d*(a-1)/a;  
    
    1, 3, 7:   c := a*(1 + b - a);  e := 1/(1-a);   
    

    1, 4, 5:   d := a*c + b*(1-a);  e := a*d + c*(1-a); 
    
    1, 4, 6:   d := a*c + b*(1-a);  e := d*(a-1)/a;  
    
    1, 4, 7:   d := a*c + b*(1-a);  e := 1/(1-a);   
    

    1, 5, 6:   e := a*d + c*(1-a);  e := d*(a-1)/a;  
    
    
               c*(1-a) = d*(a-1)/a - a*d = -d*(1-a+a^2)/a
               c = d*(a^2-a+1)/(a^2-a) = d*(1 + 1/(a^2-a))
               
               c := d*(1 + 1/(a^2-a)); e := d*(1 - 1/a);  
     
    1, 5, 7:   e := a*d + c*(1-a);  e := 1/(1-a);   
    
               a*d = c*(a-1) + 1/(1-a)
               
               d := c*(1-1/a) - 1/(a^2-a);  e := 1/(1-a);
    
    1, 6, 7:   e := d*(a-1)/a;      e := 1/(1-a);   
    
               d := -1/(a*(a-1)^2); e := 1/(1-a);   
    
               
    */            
        
    specials := {};
    
    // 1, 2, 3 ok
    for a, d, e in K01 do
      if #{0,1,a,d,e} eq 5 then
        b := a^2 - a + 1;
        c := a*(1 + b - a); 
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
    
    // 1, 2, 4 ok
    for a, c, e in K01 do
      if #{0,1,a,c,e} eq 5 then
        b := a^2 - a + 1;    
        d := a*c + b*(1-a);  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
    
        
    // 1, 2, 5; 1, 2, 6; 1, 2, 7 ok
    for a, c, d in K01 do
      if #{0,1,a,c,d} eq 5 then
        b := a^2 - a + 1;    
        e := a*d + c*(1-a); 
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := d*(a-1)/a;  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := 1/(1-a);    
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
    
    // 1, 3, 4 ok
    for a, b, e in K01 do
      if #{0,1,a,b,e} eq 5 then
        c := a*(1 + b - a);  
        d := a*c + b*(1-a);  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
    
    // 1, 3, 5; 1, 3, 6; 1, 3, 7 ok
    for a, b, d in K01 do
      if #{0,1,a,b,d} eq 5 then
        c := a*(1 + b - a);  
        e := a*d + c*(1-a);  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := d*(a-1)/a;  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := 1/(1-a);   
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
 
 
    // 1, 4, 5; 1, 4, 6; 1, 4, 7 ok
    for a, b, c in K01 do
      if #{0,1,a,b,c} eq 5 then
        d := a*c + b*(1-a); 
        e := a*d + c*(1-a); 
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := d*(a-1)/a; 
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        e := 1/(1-a);   
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;


    // 1, 5, 6 ok
    for a, b, d in K01 do
      if #{0,1,a,b,d} eq 5 then
        c := d*(1 + 1/(a^2-a));
        e := d*(1 - 1/a);  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;


    // 1, 5, 7; 1, 6, 7 ok
    for a, b, c in K01 do
      if #{0,1,a,b,c} eq 5 then
        e := 1/(1-a);  
        d := c*(1-1/a) - 1/(a^2-a);  
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
        d := -a/(a-1)^2; 
        if #{0,1,a,b,c,d,e} eq 7 then specials join:= {[0,1,a,b,c,d,e]}; end if;
      end if;
    end for;
          
    
    /* 
    Where do the sets with automorphisms fall in this classification?
    Up to ax+b group, there is only one:
    x^7 - x = e
    for some e in K with nonzero trace to GF(7).

    If this corresponds to [t, u, v, w, x, y, z]
    then acting by Galois changes this to 
    [u, v, w, x, y, z, t]
    and also to
    [t + f, u + f, v + f, w + f, x + f, y + f, z + f]
    where 1 = [f, f, f, f, f, f, f]   i.e. f := 1/Trace_{L/K}(alpha) for a generator of our normal basis.
    
    so our vector is 
    [u, u + f, u + 2*f, u+3*f, u+4*f, u+5*f, u+6*f]
    
    Normalized, this is
    [0, 1, 2, 3, 4, 5, 6]
    And we check that is is equal to all of its normalized conjugates.
    */
    
    veryspecial := [K!0,1,2,3,4,5,6];
    specials := {a : a in specials | not a eq veryspecial};

    for s in specials do
      zero, one, a, b, c, d, e := Explode(s);
      if s lt [ 0, 1, (1-b)/(1-a), (1-c)/(1-a), (1-d)/(1-a), (1-e)/(1-a),     1/(1-a) ] and
         s lt [ 0, 1, (a-c)/(a-b), (a-d)/(a-b), (a-e)/(a-b),     a/(a-b), (a-1)/(a-b) ] and
         s lt [ 0, 1, (b-d)/(b-c), (b-e)/(b-c),     b/(b-c), (b-1)/(b-c), (b-a)/(b-c) ] and
         s lt [ 0, 1, (c-e)/(c-d),     c/(c-d), (c-1)/(c-d), (c-a)/(c-d), (c-b)/(c-d) ] and
         s lt [ 0, 1,     d/(d-e), (d-1)/(d-e), (d-a)/(d-e), (d-b)/(d-e), (d-c)/(d-e) ] and
         s lt [ 0, 1, (e-1)/e    , (e-a)/e    , (e-b)/e    , (e-c)/e    , (e-d)/e     ] then
        list cat:= [Vector(7,[L!zero,one,a,b,c,d,e])];  
      end if;
    end for;


    // Vectors of type 211111
    // [0, 0, 1, a, b, c, d]
    // [0, 1, 0, a, b, c, d]
    // [0, 1, a, 0, b, c, d]

    
    // Vectors of type 22111

    // [0, 0, 1, 1, a, b, c]
    // [0, 0, 1, a, b, c, 1]
    // [0, 1, 0, 1, a, b, c]
    // [0, 0, 1, a, b, 1, c]
    // [0, 0, 1, a, b, c, b]
    // [0, 1, 0, a, b, 1, c]
    // [0, 0, 1, a, a, b, c]
    // [0, 1, 0, a, b, c, a]
    // [0, a, 1, 0, b, c, 1]
    // [0, 0, 1, a, 1, b, c]
    // [0, 0, 1, a, b, c, a]
    // [0, 1, 0, a, 1, b, c]
    // [0, 0, 1, a, b, a, c]
    // [0, 1, 0, a, b, a, c]
    // [0, 1, a, 0, b, 1, c] 


    // Vectors of type 2221
    // [0, 1, 1, a, a, b, b]
    // [0, 1, 1, a, b, a, b]
    // [0, 1, 1, a, b, b, a]
    // [0, 1, a, 1, a, b, b]
    // [0, 1, a, 1, b, a, b]
    // [0, 1, a, 1, b, b, a]
    // [0, 1, a, a, 1, b, b]
    // [0, 1, a, b, 1, a, b]
    // [0, 1, a, b, 1, b, a]
    // [0, 1, a, a, b, 1, b]
    // [0, 1, a, b, a, 1, b]
    // [0, 1, a, b, b, 1, a]
    // [0, 1, a, a, b, b, 1]
    // [0, 1, a, b, a, b, 1]
    // [0, 1, a, b, b, a, 1]
        
    
    // Vectors of type 31111
    // [0, 0, 0, 1, a, b, c]
    // [0, 0, 1, 0, a, b, c]
    // [0, 0, 1, a, 0, b, c]
    // [0, 0, 1, a, b, 0, c]
    // [0, 1, 0, a, 0, b, c]
    
    
    // Vectors of type 3211
    // [0, 0, 0, 1, 1, a, b]
    // [0, 0, 0, 1, a, 1, b]
    // [0, 0, 0, 1, a, b, 1]
    // [0, 0, 0, 1, a, a, b]
    // [0, 0, 0, 1, a, b, a]
    // [0, 0, 0, 1, a, b, b]
    // [0, 0, 1, 0, 1, a, b]
    // [0, 0, 1, 0, a, 1, b]
    // [0, 0, 1, 0, a, b, 1]
    // [0, 0, 1, 0, a, a, b]
    // [0, 0, 1, 0, a, b, a]
    // [0, 0, 1, 0, a, b, b]
    // [0, 0, 1, 1, 0, a, b]
    // [0, 0, 1, a, 0, 1, b]
    // [0, 0, 1, a, 0, b, 1]
    // [0, 0, 1, a, 0, a, b]
    // [0, 0, 1, a, 0, b, a]
    // [0, 0, 1, a, 0, b, b]
    // [0, 0, 1, 1, a, 0, b]
    // [0, 0, 1, a, 1, 0, b]
    // [0, 0, 1, a, b, 0, 1]
    // [0, 0, 1, a, a, 0, b]
    // [0, 0, 1, a, b, 0, a]
    // [0, 0, 1, a, b, 0, b]
    // [0, 1, 0, 1, 0, a, b]
    // [0, 1, 0, a, 0, 1, b]
    // [0, 1, 0, a, 0, b, 1]
    // [0, 1, 0, a, 0, a, b]
    // [0, 1, 0, a, 0, b, a]
    // [0, 1, 0, a, 0, b, b]
    
     
    // Vectors of type 322
    // [0, 0, 0, 1, 1, a, a]
    // [0, 0, 0, 1, a, 1, a]
    // [0, 0, 0, 1, a, a, 1]
    // [0, 0, 1, 0, 1, a, a]
    // [0, 0, 1, 0, a, 1, a]
    // [0, 0, 1, 0, a, a, 1]
    // [0, 0, 1, 1, 0, a, a]
    // [0, 0, 1, a, 0, 1, a]
    // [0, 0, 1, a, 0, a, 1]
    // [0, 0, 1, 1, a, 0, a]
    // [0, 0, 1, a, 1, 0, a]
    // [0, 0, 1, a, a, 0, 1]
    // [0, 1, 0, 1, 0, a, a]
    // [0, 1, 0, a, 0, 1, a]
    // [0, 1, 0, a, 0, a, 1]
    

    // Vectors of type 331
    // [0, 1, 1, 1, a, a, a]
    // [0, 1, 1, a, 1, a, a]
    // [0, 1, 1, a, a, 1, a]
    // [0, 1, 1, a, a, a, 1]
    // [0, 1, a, 1, 1, a, a]
    // [0, 1, a, 1, a, 1, a]
    // [0, 1, a, 1, a, a, 1]
    // [0, 1, a, a, 1, 1, a]
    // [0, 1, a, a, 1, a, 1]
    // [0, 1, a, a, a, 1, 1]
    

    // Vectors of type 4111
    // [0, 0, 0, 0, 1, a, b]
    // [0, 0, 0, 1, 0, a, b]
    // [0, 0, 0, 1, a, 0, b]
    // [0, 0, 1, 0, 0, a, b]
    // [0, 0, 1, 0, a, 0, b]
    
    
    // Vectors of type 421
    // [0, 0, 0, 0, 1, 1, a]
    // [0, 0, 0, 0, 1, a, 1]
    // [0, 0, 0, 0, 1, a, a]
    // [0, 0, 0, 1, 0, 1, a]
    // [0, 0, 0, 1, 0, a, 1]
    // [0, 0, 0, 1, 0, a, a]
    // [0, 0, 0, 1, 1, 0, a]
    // [0, 0, 0, 1, a, 0, 1]
    // [0, 0, 0, 1, a, 0, a]
    // [0, 0, 1, 0, 0, 1, a]
    // [0, 0, 1, 0, 0, a, 1]
    // [0, 0, 1, 0, 0, a, a]
    // [0, 0, 1, 0, 1, 0, a]
    // [0, 0, 1, 0, a, 0, 1]
    // [0, 0, 1, 0, a, 0, a]


    // Vectors of type 43
    // [0, 0, 0, 0, 1, 1, 1]
    // [0, 0, 0, 1, 0, 1, 1]
    // [0, 0, 0, 1, 1, 0, 1]
    // [0, 0, 1, 0, 0, 1, 1]
    // [0, 0, 1, 0, 1, 0, 1]


    // Vectors of type 511
    // [0, 0, 0, 0, 0, 1, a]
    // [0, 0, 0, 0, 1, 0, a]
    // [0, 0, 0, 1, 0, 0, a]
    

    // Vectors of type 52
    // [0, 0, 0, 0, 0, 1, 1]
    // [0, 0, 0, 0, 1, 0, 1]
    // [0, 0, 0, 1, 0, 0, 1]


    // Vectors of type 61
    // [0, 0, 0, 0, 0, 0, 1]
    

    // Vectors of type 7 --- none. These correspond to elements of K.


    for a, b, c, d in K01 do
      if #{a,b,c,d} eq 4 then 
        list cat:= [Vector(7,[L|0, 0, 1, a, b, c, d]),
                    Vector(7,[L|0, 1, 0, a, b, c, d]),
                    Vector(7,[L|0, 1, a, 0, b, c, d])];
      end if;
    end for;
    
    for a, b, c in K01 do
      if #{a,b,c} eq 3 then
        list cat:= [Vector(7,[L|0, 0, 1, 1, a, b, c]),
                    Vector(7,[L|0, 0, 1, a, b, c, 1]),
                    Vector(7,[L|0, 1, 0, 1, a, b, c]),
                    Vector(7,[L|0, 0, 1, a, b, 1, c]),
                    Vector(7,[L|0, 0, 1, a, b, c, b]),
                    Vector(7,[L|0, 1, 0, a, b, 1, c]),
                    Vector(7,[L|0, 0, 1, a, a, b, c]),
                    Vector(7,[L|0, 1, 0, a, b, c, a]),
                    Vector(7,[L|0, a, 1, 0, b, c, 1]),
                    Vector(7,[L|0, 0, 1, a, 1, b, c]),
                    Vector(7,[L|0, 0, 1, a, b, c, a]),
                    Vector(7,[L|0, 1, 0, a, 1, b, c]),
                    Vector(7,[L|0, 0, 1, a, b, a, c]),
                    Vector(7,[L|0, 1, 0, a, b, a, c]),
                    Vector(7,[L|0, 1, a, 0, b, 1, c]),
                    Vector(7,[L|0, 0, 0, 1, a, b, c]),
                    Vector(7,[L|0, 0, 1, 0, a, b, c]),
                    Vector(7,[L|0, 0, 1, a, 0, b, c]),
                    Vector(7,[L|0, 0, 1, a, b, 0, c]),
                    Vector(7,[L|0, 1, 0, a, 0, b, c])];
      end if;
    end for;

    for a, b in K01 do
      if #{a,b} eq 2 then
        list cat:= [Vector(7,[L|0, 1, 1, a, a, b, b]),
                    Vector(7,[L|0, 1, 1, a, b, a, b]),
                    Vector(7,[L|0, 1, 1, a, b, b, a]),
                    Vector(7,[L|0, 1, a, 1, a, b, b]),
                    Vector(7,[L|0, 1, a, 1, b, a, b]),
                    Vector(7,[L|0, 1, a, 1, b, b, a]),
                    Vector(7,[L|0, 1, a, a, 1, b, b]),
                    Vector(7,[L|0, 1, a, b, 1, a, b]),
                    Vector(7,[L|0, 1, a, b, 1, b, a]),
                    Vector(7,[L|0, 1, a, a, b, 1, b]),
                    Vector(7,[L|0, 1, a, b, a, 1, b]),
                    Vector(7,[L|0, 1, a, b, b, 1, a]),
                    Vector(7,[L|0, 1, a, a, b, b, 1]),
                    Vector(7,[L|0, 1, a, b, a, b, 1]),
                    Vector(7,[L|0, 1, a, b, b, a, 1]),
                    Vector(7,[L|0, 0, 0, 1, 1, a, b]),
                    Vector(7,[L|0, 0, 0, 1, a, 1, b]),
                    Vector(7,[L|0, 0, 0, 1, a, b, 1]),
                    Vector(7,[L|0, 0, 0, 1, a, a, b]),
                    Vector(7,[L|0, 0, 0, 1, a, b, a]),
                    Vector(7,[L|0, 0, 0, 1, a, b, b]),
                    Vector(7,[L|0, 0, 1, 0, 1, a, b]),
                    Vector(7,[L|0, 0, 1, 0, a, 1, b]),
                    Vector(7,[L|0, 0, 1, 0, a, b, 1]),
                    Vector(7,[L|0, 0, 1, 0, a, a, b]),
                    Vector(7,[L|0, 0, 1, 0, a, b, a]),
                    Vector(7,[L|0, 0, 1, 0, a, b, b]),
                    Vector(7,[L|0, 0, 1, 1, 0, a, b]),
                    Vector(7,[L|0, 0, 1, a, 0, 1, b]),
                    Vector(7,[L|0, 0, 1, a, 0, b, 1]),
                    Vector(7,[L|0, 0, 1, a, 0, a, b]),
                    Vector(7,[L|0, 0, 1, a, 0, b, a]),
                    Vector(7,[L|0, 0, 1, a, 0, b, b]),
                    Vector(7,[L|0, 0, 1, 1, a, 0, b]),
                    Vector(7,[L|0, 0, 1, a, 1, 0, b]),
                    Vector(7,[L|0, 0, 1, a, b, 0, 1]),
                    Vector(7,[L|0, 0, 1, a, a, 0, b]),
                    Vector(7,[L|0, 0, 1, a, b, 0, a]),
                    Vector(7,[L|0, 0, 1, a, b, 0, b]),
                    Vector(7,[L|0, 1, 0, 1, 0, a, b]),
                    Vector(7,[L|0, 1, 0, a, 0, 1, b]),
                    Vector(7,[L|0, 1, 0, a, 0, b, 1]),
                    Vector(7,[L|0, 1, 0, a, 0, a, b]),
                    Vector(7,[L|0, 1, 0, a, 0, b, a]),
                    Vector(7,[L|0, 1, 0, a, 0, b, b]),
                    Vector(7,[L|0, 0, 0, 0, 1, a, b]),
                    Vector(7,[L|0, 0, 0, 1, 0, a, b]),
                    Vector(7,[L|0, 0, 0, 1, a, 0, b]),
                    Vector(7,[L|0, 0, 1, 0, 0, a, b]),
                    Vector(7,[L|0, 0, 1, 0, a, 0, b])];
      end if;
    end for;

    for a in K01 do
      list cat:= [Vector(7,[L|0, 0, 0, 1, 1, a, a]),
                  Vector(7,[L|0, 0, 0, 1, a, 1, a]),
                  Vector(7,[L|0, 0, 0, 1, a, a, 1]),
                  Vector(7,[L|0, 0, 1, 0, 1, a, a]),
                  Vector(7,[L|0, 0, 1, 0, a, 1, a]),
                  Vector(7,[L|0, 0, 1, 0, a, a, 1]),
                  Vector(7,[L|0, 0, 1, 1, 0, a, a]),
                  Vector(7,[L|0, 0, 1, a, 0, 1, a]),
                  Vector(7,[L|0, 0, 1, a, 0, a, 1]),
                  Vector(7,[L|0, 0, 1, 1, a, 0, a]),
                  Vector(7,[L|0, 0, 1, a, 1, 0, a]),
                  Vector(7,[L|0, 0, 1, a, a, 0, 1]),
                  Vector(7,[L|0, 1, 0, 1, 0, a, a]),
                  Vector(7,[L|0, 1, 0, a, 0, 1, a]),
                  Vector(7,[L|0, 1, 0, a, 0, a, 1]),
                  Vector(7,[L|0, 0, 0, 0, 1, 1, a]),
                  Vector(7,[L|0, 0, 0, 0, 1, a, 1]),
                  Vector(7,[L|0, 0, 0, 0, 1, a, a]),
                  Vector(7,[L|0, 0, 0, 1, 0, 1, a]),
                  Vector(7,[L|0, 0, 0, 1, 0, a, 1]),
                  Vector(7,[L|0, 0, 0, 1, 0, a, a]),
                  Vector(7,[L|0, 0, 0, 1, 1, 0, a]),
                  Vector(7,[L|0, 0, 0, 1, a, 0, 1]),
                  Vector(7,[L|0, 0, 0, 1, a, 0, a]),
                  Vector(7,[L|0, 0, 1, 0, 0, 1, a]),
                  Vector(7,[L|0, 0, 1, 0, 0, a, 1]),
                  Vector(7,[L|0, 0, 1, 0, 0, a, a]),
                  Vector(7,[L|0, 0, 1, 0, 1, 0, a]),
                  Vector(7,[L|0, 0, 1, 0, a, 0, 1]),
                  Vector(7,[L|0, 0, 1, 0, a, 0, a]),
                  Vector(7,[L|0, 0, 0, 0, 0, 1, a]),
                  Vector(7,[L|0, 0, 0, 0, 1, 0, a]),
                  Vector(7,[L|0, 0, 0, 1, 0, 0, a]),
                  Vector(7,[L|0, 1, 1, 1, a, a, a]),
                  Vector(7,[L|0, 1, 1, a, 1, a, a]),
                  Vector(7,[L|0, 1, 1, a, a, 1, a]),
                  Vector(7,[L|0, 1, 1, a, a, a, 1]),
                  Vector(7,[L|0, 1, a, 1, 1, a, a]),
                  Vector(7,[L|0, 1, a, 1, a, 1, a]),
                  Vector(7,[L|0, 1, a, 1, a, a, 1]),
                  Vector(7,[L|0, 1, a, a, 1, 1, a]),
                  Vector(7,[L|0, 1, a, a, 1, a, 1]),
                  Vector(7,[L|0, 1, a, a, a, 1, 1])];
    end for;

    list cat:= [Vector(7,[L|0, 0, 0, 0, 1, 1, 1]),
                Vector(7,[L|0, 0, 0, 1, 0, 1, 1]),
                Vector(7,[L|0, 0, 0, 1, 1, 0, 1]),
                Vector(7,[L|0, 0, 1, 0, 0, 1, 1]),
                Vector(7,[L|0, 0, 1, 0, 1, 0, 1]),
                Vector(7,[L|0, 0, 0, 0, 0, 1, 1]),
                Vector(7,[L|0, 0, 0, 0, 1, 0, 1]),
                Vector(7,[L|0, 0, 0, 1, 0, 0, 1]),
                Vector(7,[L|0, 0, 0, 0, 0, 0, 1])];

    avec := Vector([a1,a2,a3,a4,a5,a6,a7]);
    
    for v in list do
      polys71 cat:= [<MinimalPolynomial(InnerProduct(v,avec),K),1,[I]>];
    end for;
   
    Z := Matrix(2,[K|1,1,0,1]);
    
    // find an element of K whose trace to GF(7) is nonzero.
    g := PrimitiveElement(K);
    t := K!1;
    while Trace(t,GF(7)) eq 0 do
      t*:=g;
    end while;
    t := t/Trace(t,GF(7));

    polys71 cat:= [<x^7 - x - t, 7, [Z^i : i in [0..6]]>];

  else
    // We are not in characteristic 7.
    
    
    /*

    Consider trace-0 elements. Basis for them (in terms of ai's):
    [1,0,0,0,0,0,-1]
    [0,1,0,0,0,0,-1]
    [0,0,1,0,0,0,-1]
    [0,0,0,1,0,0,-1]
    [0,0,0,0,1,0,-1]
    [0,0,0,0,0,1,-1]
    
    1. Vectors with no zeros. Enumerate as
         [1,   a,   b,   c,   d,   e,   f]
       where a,b,c,d,e, f:=-a-b-c-d-e-1 are nonzero 
       Scaled and rotated:
         [1,   a,   b,   c,   d,   e,   f]
         [1, b/a, c/a, d/a, e/a, f/a, 1/a]
         [1, c/b, d/b, e/b, f/b, 1/b, a/b]
         [1, d/c, e/c, f/c, 1/c, a/c, b/c]
         [1, e/d, f/d, 1/d, a/d, b/d, c/d]
         [1, f/e, 1/e, a/e, b/e, c/e, d/e]
         [1, 1/f, a/f, b/f, c/f, d/f, e/f]
         
         Can just check second coordinates as long as:
           b != a^2
           c != a*b
           d != a*c
           e != a*d
           f != a*e
           1 != a*f
         
    2. Vectors with one zero. Place it first.
         [0,1,a,b,c,d,-1-a-b-c-d]
       where a,b,c,d,a+b+c+d+1 are nonzero
       
    3. Vectors with two zeroes.
         [0,0,1,a,b,c,-1-a-b-c]   a,b,c,a+b+c+1 nonzero
         [0,1,0,a,b,c,-1-a-b-c]   a,b,c,a+b+c+1 nonzero
         [0,1,a,0,b,c,-1-a-b-c]   a,b,c,a+b+c+1 nonzero
         
    4. Vectors with three zeroes
         [0,0,0,1,a,b,-1-a-b]     a,b,a+b+1 nonzero
         [0,0,1,0,a,b,-1-a-b]     a,b,a+b+1 nonzero
         [0,0,1,a,0,b,-1-a-b]     a,b,a+b+1 nonzero
         [0,0,1,a,b,0,-1-a-b]     a,b,a+b+1 nonzero
         [0,1,0,a,0,b,-1-a-b]     a,b,a+b+1 nonzero
    
    5. Vectors with four zeroes
         [0,0,0,0,1,a,-1-a]       a,a+1 nonzero
         [0,0,0,1,0,a,-1-a]       a,a+1 nonzero
         [0,0,0,1,a,0,-1-a]       a,a+1 nonzero
         [0,0,1,0,a,0,-1-a]       a,a+1 nonzero
         
    6. Vectors with five zeroes
         [0,0,0,0,0,1,-1]
         [0,0,0,0,1,0,-1]
         [0,0,0,1,0,0,-1]
    
    
    */
    
    Kstar := [a : a in K | a ne 0];

    // First, no special cases
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              for d in Kstar do
                if a lt d*cinv then
                  dinv := 1/d;
                  for e in Kstar do
                    if a lt e*dinv then
                      f := -a-b-c-d-e-1;
                      if f ne 0 and a lt f/e and a lt 1/f then
                        list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                      end if;
                    end if;
                  end for;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;
    

    // b = a^2
    for a in Kstar do
      ainv := 1/a;
      b := a^2;
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              for d in Kstar do
                if a lt d*cinv then
                  dinv := 1/d;
                  for e in Kstar do
                    if a lt e*dinv then
                      f := -a-b-c-d-e-1;
                      if f ne 0 and a lt f/e and a lt 1/f 
                        and [b,   c,   d,   e,   f] lt [c/a, d/a, e/a, f/a, 1/a] then
                        list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                      end if;
                    end if;
                  end for;
                end if;
              end for;
            end if;
          end for;
    end for;

    // c := a*b
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          c := a*b;
          cinv := 1/c;
          for d in Kstar do
            if a lt d*cinv then
              dinv := 1/d;
              for e in Kstar do
                if a lt e*dinv then
                  f := -a-b-c-d-e-1;
                  if f ne 0 and a lt f/e and a lt 1/f
                    and [b,   c,   d,   e,   f] lt [d/b, e/b, f/b, 1/b, a/b] then
                    list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

    // d := a*c
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              d := a*c;
              dinv := 1/d;
              for e in Kstar do
                if a lt e*dinv then
                  f := -a-b-c-d-e-1;
                  if f ne 0 and a lt f/e and a lt 1/f 
                    and [b,   c,   d,   e,   f] lt [e/c, f/c, 1/c, a/c, b/c] then
                    list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

    // e:=a*d
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              for d in Kstar do
                if a lt d*cinv then
                  dinv := 1/d;
                  e := a*d;
                  f := -a-b-c-d-e-1;
                  if f ne 0 and a lt f/e and a lt 1/f 
                    and [b,   c,   d,   e,   f] lt [f/d, 1/d, a/d, b/d, c/d] then
                    list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;
    
    // f := a*e
    // -a-b-c-d-e-1 = a*e
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              for e in Kstar do
                d := -a-b-c-e-1-a*e;
                if d ne 0 and a lt d*cinv and a lt e/d then
                  f := -a-b-c-d-e-1;
                  if f ne 0 and a lt 1/f 
                  and [b,   c,   d,   e,   f] lt [1/e, a/e, b/e, c/e, d/e] then
                    list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

    
    // 1 = a*f
    // 1 = a*(-a-b-c-d-e-1)
    // 1/a + a + b + c + d + e + 1 = 0
    for a in Kstar do
      ainv := 1/a;
      for b in Kstar do 
        if a lt b*ainv then
          binv := 1/b;
          for c in Kstar do
            if a lt c*binv then
              cinv := 1/c;
              for d in Kstar do
                if a lt d*cinv then
                  dinv := 1/d;
                  e := -(ainv + a + b + c + d + 1);
                  if a lt e*dinv then
                    f := -a-b-c-d-e-1;
                    if f ne 0 and a lt f/e 
                    and [b,   c,   d,   e,   f] lt [a/f, b/f, c/f, d/f, e/f] then
                      list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];
                    end if;
                  end if;
                end if;
              end for;
            end if;
          end for;
        end if;
      end for;
    end for;

/*
(at least) two special cases at once:
*/

    specials := {};
    
    
    // b := a^2, c := a*b
    for a in Kstar do
      b := a^2; c:= a*b;
      for d,e in Kstar do
        f := -1-a-b-c-d-e;
        if f ne 0 then 
          specials join:= {[1,a,b,c,d,e,f]}; 
        end if;
      end for;
    end for;

    // b := a^2, d := a*c
    for a in Kstar do
      b := a^2;
      for c in Kstar do
        d := a*c;
        for e in Kstar do
          f := -1-a-b-c-d-e;
          if f ne 0 then 
            specials join:= {[1,a,b,c,d,e,f]}; 
          end if;
        end for;
      end for;
    end for;

    // b := a^2, e := a*d
    for a in Kstar do
      b := a^2;
      for c in Kstar do
        for d in Kstar do
          e := a*d;
          f := -1-a-b-c-d-e;
          if f ne 0 then 
            specials join:= {[1,a,b,c,d,e,f]}; 
          end if;
        end for;
      end for;
    end for;
    
    // b := a^2, f := a*e 
    // b := a^2, d := -a-b-c-e-1-a*e;
    for a in Kstar do
      b := a^2;
      for c in Kstar do
        for e in Kstar do
          d := -a-b-c-e-1-a*e;
          f := -1-a-b-c-d-e;
          if d ne 0 then 
            specials join:= {[1,a,b,c,d,e,f]}; 
          end if;
        end for;
      end for;
    end for;
    
    // b := a^2, 1 = a*f
    // b := a^2, e := -(1/a + a + b + c + d + 1);
    for a in Kstar do
      ainv := 1/a;
      b := a^2;
      for c in Kstar do
        for d in Kstar do
          e := -(ainv + a + b + c + d + 1);
          f := -1-a-b-c-d-e;
          if e ne 0 then 
            specials join:= {[1,a,b,c,d,e,f]}; 
          end if;
        end for;
      end for;
    end for;
      

    // c := a*b, d := a*c
    for a, b in Kstar do
      c := a*b;
      d := a*c;
      for e in Kstar do
        f := -1-a-b-c-d-e;
        if f ne 0 then 
          specials join:= {[1,a,b,c,d,e,f]}; 
        end if;
      end for;
    end for;

    // c := a*b, e := a*d
    for a, b in Kstar do
      c := a*b;
      for d in Kstar do
        e := a*d;
        f := -1-a-b-c-d-e;
        if f ne 0 then 
          specials join:= {[1,a,b,c,d,e,f]}; 
        end if;
      end for;
    end for;

    // c := a*b, f := a*e;
    // c := a*b, d := -a-b-c-e-1-a*e;
    for a, b in Kstar do
      c := a*b;
      for e in Kstar do
        d := -a-b-c-e-1-a*e;
        f := -1-a-b-c-d-e;
        if d ne 0 then 
          specials join:= {[1,a,b,c,d,e,f]}; 
        end if;
      end for;
    end for;

    // c := a*b, 1 = a*f
    // c := a*b, e := -(1/a + a + b + c + d + 1);
    for a, b in Kstar do
      ainv := 1/a;
      c := a*b;
      for d in Kstar do
        e := -(ainv + a + b + c + d + 1);
        f := -1-a-b-c-d-e;
        if e ne 0 then 
          specials join:= {[1,a,b,c,d,e,f]}; 
        end if;
      end for;
    end for;

    // d := a*c, e := a*d
    for a, b, c in Kstar do
      d := a*c;
      e := a*d;
      f := -1-a-b-c-d-e;
      if f ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;

    // d := a*c, f := a*e
    // d := a*c, b := -a-c-d-e-1-a*e;
    for a, c, e in Kstar do
      d := a*c;
      b := -a-c-d-e-1-a*e;
      f := -1-a-b-c-d-e;
      if b ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;

    // d := a*c, 1 = a*f
    // d := a*c, e := -(1/a + a + b + c + d + 1);
    for a, b, c in Kstar do
      d := a*c;
      e := -(1/a + a + b + c + d + 1);
      f := -1-a-b-c-d-e;
      if e ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;

    // e := a*d, f := a*e
    // e := a*d, c := -a-b-d-e-1-a*e;
    for a, b, d in Kstar do
      e := a*d;
      c := -a-b-d-e-1-a*e;
      f := -1-a-b-c-d-e;
      if c ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;

    // e := a*d, 1 = a*f
    // e := a*d, c := -(1/a + a + b + d + e + 1);
    for a, b, d in Kstar do
      e := a*d;
      c := -(1/a + a + b + d + e + 1);
      f := -1-a-b-c-d-e;
      if c ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;

    // f := a*e, 1 = a*f
    // -1-a-b-c-d-e = a*e         1 = -a*(1+a+b+c+d+e)    1 = a^2*e
    // so e = 1/a^2 and....
    // -1-a-b-c-d-e = 1/a    d := -1/a -1-a-b-c-1/a^2
    for a, b, c in Kstar do
      d := -1/a -1-a-b-c-1/a^2;
      e := 1/a^2;
      f := -1-a-b-c-d-e;
      if d ne 0 and f ne 0 then 
        specials join:= {[1,a,b,c,d,e,f]}; 
      end if;
    end for;


    if 1 eq q mod 7 then
      zeta := Roots(x^6 + x^5 + x^4 + x^3 + x^2 + x + 1)[1][1];
      veryspecials := [[a^i : i in [0..6]] : a in [zeta^j : j in [1..4]]];
      specials := {a : a in specials | not a in veryspecials};
    end if;
    
    for s in specials do
      o, a, b, c, d, e, f := Explode(s);
      if s lt [1, b/a, c/a, d/a, e/a, f/a, 1/a] and
         s lt [1, c/b, d/b, e/b, f/b, 1/b, a/b] and
         s lt [1, d/c, e/c, f/c, 1/c, a/c, b/c] and
         s lt [1, e/d, f/d, 1/d, a/d, b/d, c/d] and
         s lt [1, f/e, 1/e, a/e, b/e, c/e, d/e] and
         s lt [1, 1/f, a/f, b/f, c/f, d/f, e/f] then
        list cat:= [Vector(7,[L!1,a,b,c,d,e,f])];  
      end if;
    end for;



    // Vectors with one zero.
    
    for a,b,c,d in Kstar do
      e := -1-a-b-c-d;
      if e ne 0 then
        list cat:= [Vector(7,[L!0,1,a,b,c,d,e])];
      end if;
    end for;
       
    // Vectors with two zeroes.
    
    for a,b,c in Kstar do
      d := -1-a-b-c;
      if d ne 0 then
        list cat:= [Vector(7,[L!0,0,1,a,b,c,d])];
        list cat:= [Vector(7,[L!0,1,0,a,b,c,d])];
        list cat:= [Vector(7,[L!0,1,a,0,b,c,d])];
      end if;
    end for;

    // Vectors with three zeroes.

    for a,b in Kstar do
      c := -1-a-b;
      if c ne 0 then
        list cat:= [Vector(7,[L!0,0,0,1,a,b,c])];
        list cat:= [Vector(7,[L!0,0,1,0,a,b,c])]; 
        list cat:= [Vector(7,[L!0,0,1,a,0,b,c])]; 
        list cat:= [Vector(7,[L!0,0,1,a,b,0,c])]; 
        list cat:= [Vector(7,[L!0,1,0,a,0,b,c])];
      end if;
    end for;

    // Vectors with four zeroes.

    for a in Kstar do
      b := -1-a;
      if b ne 0 then
        list cat:= [Vector(7,[L!0,0,0,0,1,a,b])];
        list cat:= [Vector(7,[L!0,0,0,1,0,a,b])];
        list cat:= [Vector(7,[L!0,0,0,1,a,0,b])];
        list cat:= [Vector(7,[L!0,0,1,0,0,a,b])];
        list cat:= [Vector(7,[L!0,0,1,0,a,0,b])];
      end if;
    end for;

    // Vectors with five zeroes.
    list cat:= [Vector(7,[L!0,0,0,0,0,1,-1])];
    list cat:= [Vector(7,[L!0,0,0,0,1,0,-1])];
    list cat:= [Vector(7,[L!0,0,0,1,0,0,-1])];



    avec := Vector([a1,a2,a3,a4,a5,a6,a7]);
    
    for v in list do
      polys71 cat:= [<MinimalPolynomial(InnerProduct(v,avec),K),1,[I]>];
    end for;

    if 1 eq q mod 7 then
      if 0 eq ((q-1) div (p-1)) mod 7 then
        a := PrimitiveElement(K);
      else
        a := K!PrimitiveElement(GF(p));
      end if;

      zeta := Roots(x^6 + x^5 + x^4 + x^3 + x^2 + x + 1)[1][1];
      Z := Matrix(2,[zeta,0,0,1]);
      for i in [1..6] do
        polys51 cat:= [<x^7 - a^i,7,[Z^i : i in [0..6]]>];
      end for;
    end if;
    
  end if;

  

  assert &+[1/m[2] : m in polys71] eq (q + 1)*(q^2 - q + 1)*(q^2 + q + 1)/7;
  return polys71;
end function;

//------------------------------------------------------------------------------

function eightpoints8(K)
  L := ext<K|2>;
  nsK := nonsquare(K);
  nsL := nonsquare(L);
  L4 := ext<L|4>;
  R<x>:=PolynomialRing(K);
  S<y>:=PolynomialRing(L);
  q := #K;
  quartics := quarticrepsquad(K);
  temp := PGL2reps(K,L);
  // The quartics will have an involution I, which is either x --> 1/x or
  // x --> ns/x. We would like to have representatives for PSL(2,q)\PSL(2,q^2)/<I>.
  // So for each element X of PGL2reps we compute the rep Y of X*I, and only
  // keep track of the X with X le Y.
  
  PGLreps := [];
  for M in temp do
    PGLreps cat:= [PGLreduce(M)];
  end for;

  oneoverx := Matrix(2,[L|0,1,1,0]);
  nsoverx := Matrix(2,[L|0,nsL,1,0]);
  PGLupto1 := [];
  PGLuptons := [];
  for M in PGLreps do
    M1 := PGL2reduce(M*oneoverx,K,L,nsK);
    if M le M1 then PGLupto1 cat:= [M]; end if;
    Mns := PGL2reduce(M*nsoverx,K,L,nsK);
    if M le Mns then PGLuptons cat:= [M]; end if;
  end for;
  
  idK := Matrix(2,[K|1,0,0,1]);
  
  octiclist := [];
  for d4 in quartics do
    // d4[1] is the quartic. d4[2] is the numerator of the involution.
    invd := Numerator(y^4*Evaluate(d4[1],d4[2]/y));
    invd := invd / Coefficient(invd,4);
    assert invd eq d4[1];
    alpha := Roots(d4[1],L4)[1][1];
    
    case d4[2]:
      when 1:
        for P in PGLupto1 do
          beta := (P[1,1]*alpha + P[1,2])/(P[2,1]*alpha + P[2,2]);

          auts := [idK];
          involution := PGLreduce(P*oneoverx*P^-1);
          if &and[a in K : a in Eltseq(involution)] then
            inv := Matrix(2,[K!a : a in Eltseq(involution)]);
            auts cat:= [inv];
          end if;


          octiclist cat:= [<MinimalPolynomial(beta,K),#auts,auts>];
        end for;
      when nsL:
        for P in PGLuptons do
          beta := (P[1,1]*alpha + P[1,2])/(P[2,1]*alpha + P[2,2]);
          
          auts := [idK];
          involution := PGLreduce(P*nsoverx*P^-1);
          if &and[a in K : a in Eltseq(involution)] then
            inv := Matrix(2,[K!a : a in Eltseq(involution)]);
            auts cat:= [inv];
          end if;
          
          octiclist cat:= [<MinimalPolynomial(beta,K),#auts,auts>];
        end for;
      else
        error "Involution not one of the assumed forms.";
    end case;
  end for;
  
  // Now we deal with the j = 0 quartic.
  deg4 := y^4 - nsL;
  alpha := Roots(deg4,L4)[1][1];
  zeta4 := Roots(x^2 + 1,L)[1][1];
  
  // List the elements of PGL2(L) that take roots of deg4 to themselves
  // or to the roots of the conjugate quartic y^4 - nsL^q.
  auts := [Matrix(2,[zeta4^i,0,0,1]) : i in [1..3]];
  case q mod 4:
    when 1:
      r := nsL^((q-1) div 4);
      semiauts := [Matrix(2,[zeta4^i*r,0,0,1]) : i in [0..3]];
    when 3:
      r := nsL^((q+1) div 4);
      semiauts := [Matrix(2,[0, zeta4^i*r, 1, 0]) : i in [0..3]];
  end case;
  
  for P in PGLreps do
    good := true;
    for M in auts do
      N := PGL2reduce(P*M,K,L,nsK);
      if N gt P then
        good := false;
        break M;
      end if;
    end for;

    if good then
      Psigma := Matrix(2,[a^q : a in Eltseq(P)]);
      for M in semiauts do
        N := PGL2reduce(Psigma*M,K,L,nsK);
        if N gt P then
          good := false;
          break M;
        end if;
      end for;
    
      if good then 
        beta := (P[1,1]*alpha + P[1,2])/(P[2,1]*alpha + P[2,2]);
        // Let's just calculate the automorphism group from scratch.
        
        a1 := beta;
        a2 := a1^q;
        a3 := a2^q;
        a4 := a3^q;
        a5 := a4^q;
        a6 := a5^q;
        a7 := a6^q;
        a8 := a7^q;
        
        M1 := Matrix(2,[a1*(a3-a2), a2*(a1-a3), (a3-a2), (a1-a3)]);
  
        autlist := [];
  
        for cs in [[a1,a2,a3],[a2,a3,a4],[a3,a4,a5],[a4,a5,a6],[a5,a6,a7],[a6,a7,a8],[a7,a8,a1],[a8,a1,a2]] do
          c1, c2, c3 := Explode(cs);
          M2 := Matrix(2,[c1*(c3-c2), c2*(c1-c3), (c3-c2), (c1-c3)]);
          M := PGLreduce(M2*M1^-1);
          eltsM := Eltseq(M);
          if &and[m^q eq m : m in eltsM] then
            autlist cat:= [Matrix(2,[K|m : m in eltsM])];
          end if;
        end for;

        
        octiclist cat:= [<MinimalPolynomial(beta,K),#autlist,autlist>];
      end if;    
    end if;
  end for;
  
  assert q^3*(q^2+1)/8 eq &+[1/z[2] : z in octiclist];

  return octiclist;
end function;


/*
================================================================================
Functions for getting all orbits of Sym^8.
================================================================================
*/

function eightpoints(K);
  // Return the union of the output of all the various eightpoints* functions.
  biglist := eightpoints11111111(K);
  biglist cat:= eightpoints2111111(K);
  biglist cat:= eightpoints221111(K);
  biglist cat:= eightpoints22211(K);
  biglist cat:= eightpoints2222(K);
  biglist cat:= eightpoints311111(K);
  biglist cat:= eightpoints32111(K);
  biglist cat:= eightpoints3221(K);
  biglist cat:= eightpoints3311(K);
  biglist cat:= eightpoints332(K);
  biglist cat:= eightpoints41111(K);
  biglist cat:= eightpoints4211(K);
  biglist cat:= eightpoints422(K);
  biglist cat:= eightpoints431(K);
  biglist cat:= eightpoints44(K);
  biglist cat:= eightpoints5111(K);
  biglist cat:= eightpoints521(K);
  biglist cat:= eightpoints53(K);
  biglist cat:= eightpoints611(K);
  biglist cat:= eightpoints62(K);
  biglist cat:= eightpoints71(K);
  biglist cat:= eightpoints8(K);
  return biglist;
end function;



